Revisiting the Friedberg-Lee-Sirlin soliton model

Non-topological solitons are localized classical field configurations stabilized by a Noether charge. Friedberg, Lee, and Sirlin proposed a simple renormalizable soliton model in their seminal 1976 paper, consisting of a complex scalar field that carries the Noether charge and a real-scalar mediator. We revisit this model, point out commonalities and differences with Q-ball solitons, and provide analytic approximations to the underlying differential equations.

==> anc/Eta0.000001.dat <==
#Kappa       	RF           	RH           	IntF         	IntFPrime    	IntHPrime    	f(0)
0.0059375    	350.6        	533.2        	13322910.    	454.3356     	596.6534     	1.332322
0.00625      	333.         	506.5        	11141390.    	420.5244     	560.8804     	1.315802
0.0065625    	317.2        	482.3        	9405346.     	390.9643     	528.9755     	1.300734
0.006875     	302.8        	460.3        	8007623.     	364.9345     	500.3535     	1.286928
0.0071875    	289.6        	440.1        	6870369.     	341.8638     	474.5411     	1.274225
0.0075       	277.5        	421.7        	5936137.     	321.2953     	451.1503     	1.262494
0.008125     	256.2        	389.1        	4515218.     	286.2523     	410.4066     	1.241513
0.00875      	237.9        	361.2        	3509844.     	257.5746     	376.1417     	1.223274
0.009375     	222.         	337.         	2779489.     	233.7268     	346.9432     	1.207251
0.01         	208.2        	315.8        	2236752.     	213.6213     	321.7787     	1.193046
0.01125      	185.         	280.4        	1508214.     	181.6811     	280.6481     	1.168928
0.0125       	166.5        	252.2        	1062726.     	157.5329     	248.4879     	1.14916
0.01375      	151.4        	229.         	775692.3     	138.6993     	222.6792     	1.132607
0.015        	138.8        	209.7        	582760.2     	123.6386     	201.5271     	1.118502
0.0175       	118.9        	179.4        	352219.5     	101.1372     	168.9607     	1.095628
0.02         	104.1        	156.6        	228383.9     	85.19866     	145.0961     	1.077746
0.0225       	92.5         	138.9        	156168.2     	73.36163     	126.8823     	1.063269
0.025        	83.3         	124.7        	111318.2     	64.24785     	112.5402     	1.051225
0.03         	69.4         	103.5        	62144.47     	51.17929     	91.43115     	1.032123
0.04         	52.          	76.9         	24924.78     	35.88804     	65.79113     	1.005531
0.05         	41.6         	61.          	12320.3      	27.29675     	50.86102     	0.9870371
0.06         	34.6         	50.4         	6940.954     	21.82832     	41.12955     	0.9727981
0.07         	29.6         	42.8         	4277.028     	18.0578      	34.3044      	0.9610912
0.08         	25.7         	37.2         	2813.27      	15.30888     	29.26448     	0.9510204
0.09         	22.7         	32.8         	1944.688     	13.22078     	25.39755     	0.9420695
0.1          	20.3         	29.2         	1397.829     	11.58378     	22.34157     	0.9339172
0.11         	18.4         	26.4         	1036.944     	10.26795     	19.86886     	0.9263521
0.12         	16.7         	24.          	789.4919     	9.188626     	17.82929     	0.9192276
0.13         	15.3         	21.9         	614.3421     	8.288253     	16.11991     	0.9124385
0.14         	14.1         	20.2         	487.0022     	7.526461     	14.66783     	0.9059065
0.15         	13.1         	18.7         	392.2769     	6.874137     	13.41993     	0.8995714
0.16         	12.2         	17.4         	320.4035     	6.309518     	12.33671     	0.8933858
0.17         	11.4         	16.2         	264.9177     	5.816557     	11.3882      	0.8873113
0.18         	10.7         	15.2         	221.4253     	5.382564     	10.55115     	0.8813161
0.19         	10.          	14.3         	186.8697     	4.997732     	9.807372     	0.8753731
0.2          	9.5          	13.5         	159.0807     	4.654292     	9.142388     	0.8694587
0.21         	9.           	12.7         	136.489      	4.346135     	8.544551     	0.863552
0.22         	8.5          	12.1         	117.9414     	4.068178     	8.004371     	0.8576341
0.23         	8.1          	11.5         	102.5774     	3.816209     	7.514049     	0.8516876
0.24         	7.7          	10.9         	89.74651     	3.58686      	7.067114     	0.8456962
0.25         	7.4          	10.4         	78.95083     	3.377258     	6.658154     	0.8396448
0.26         	7.1          	9.9          	69.80499     	3.185011     	6.28261      	0.8335191
0.27         	6.8          	9.5          	62.00759     	3.008035     	5.936614     	0.8273057
0.28         	6.5          	9.1          	55.3207      	2.844679     	5.616865     	0.8209918
0.29         	6.3          	8.7          	49.55479     	2.693402     	5.320531     	0.8145655
0.3          	6.           	8.3          	44.55766     	2.552991     	5.045161     	0.808016
0.31         	5.8          	8.           	40.20619     	2.422277     	4.788612     	0.8013331
0.32         	5.6          	7.7          	36.40003     	2.300317     	4.549117     	0.7945076
0.33         	5.4          	7.4          	33.05688     	2.186267     	4.324988     	0.7875311
0.34         	5.3          	7.2          	30.10881     	2.079409     	4.114825     	0.7803965
0.35         	5.1          	6.9          	27.49942     	1.979068     	3.917352     	0.7730972
0.36         	4.9          	6.7          	25.18166     	1.884688     	3.731528     	0.7656279
0.37         	4.8          	6.5          	23.11603     	1.795746     	3.556306     	0.7579841
0.38         	4.7          	6.3          	21.26925     	1.711762     	3.390828     	0.7501621
0.39         	4.6          	6.1          	19.61312     	1.632423     	3.23431      	0.7421592
0.4          	4.4          	5.9          	18.12369     	1.557284     	3.086053     	0.7339735
0.41         	4.3          	5.7          	16.78046     	1.486038     	2.945425     	0.7256037
0.42         	4.2          	5.6          	15.5659      	1.418401     	2.81186      	0.7170493
0.43         	4.1          	5.4          	14.4649      	1.354107     	2.684847     	0.7083106
0.44         	4.1          	5.3          	13.46442     	1.292919     	2.563914     	0.6993882
0.45         	4.           	5.1          	12.55317     	1.234621     	2.448658     	0.6902834
0.46         	3.9          	5.           	11.72133     	1.179017     	2.338702     	0.680998
0.47         	3.8          	4.9          	10.96034     	1.12593      	2.23368      	0.6715341
0.48         	3.8          	4.8          	10.26272     	1.075198     	2.133284     	0.6618943
0.49         	3.7          	4.7          	9.621908     	1.026673     	2.03723      	0.6520812
0.5          	3.6          	4.6          	9.03214      	0.9802137    	1.945252     	0.642098
0.51         	3.6          	4.5          	8.488334     	0.9357087    	1.857109     	0.631948
0.52         	3.5          	4.4          	7.985998     	0.8930387    	1.772575     	0.6216347
0.53         	3.5          	4.3          	7.521155     	0.8520996    	1.691455     	0.6111616
0.54         	3.4          	4.2          	7.090276     	0.8127957    	1.613555     	0.6005325
0.55         	3.4          	4.2          	6.690218     	0.7750389    	1.538706     	0.5897511
0.56         	3.4          	4.1          	6.318181     	0.7387479    	1.466753     	0.5788214
0.57         	3.3          	4.           	5.971662     	0.7038478    	1.39754      	0.5677472
0.58         	3.3          	4.           	5.648421     	0.6702692    	1.330934     	0.5565325
0.59         	3.3          	3.9          	5.346446     	0.6379481    	1.266813     	0.5451809
0.6          	3.2          	3.9          	5.06393      	0.606825     	1.205051     	0.5336966
0.61         	3.2          	3.8          	4.799246     	0.576845     	1.145555     	0.5220831
0.62         	3.2          	3.8          	4.550926     	0.5479571    	1.088219     	0.5103444
0.63         	3.2          	3.8          	4.317641     	0.5201138    	1.032948     	0.4984841
0.64         	3.2          	3.7          	4.098189     	0.4932712    	0.9796568    	0.4865059
0.65         	3.2          	3.7          	3.89148      	0.4673883    	0.928265     	0.4744133
0.66         	3.1          	3.7          	3.696522     	0.4424273    	0.8786979    	0.4622099
0.67         	3.1          	3.6          	3.512413     	0.4183526    	0.8308859    	0.4498989
0.68         	3.1          	3.6          	3.338329     	0.3951314    	0.7847645    	0.4374839
0.69         	3.1          	3.6          	3.173518     	0.3727331    	0.7402736    	0.4249679
0.7          	3.1          	3.6          	3.017292     	0.3511293    	0.6973571    	0.4123541
0.71         	3.1          	3.6          	2.869018     	0.3302934    	0.655963     	0.3996456
0.72         	3.1          	3.6          	2.728116     	0.3102008    	0.6160431    	0.3868453
0.73         	3.1          	3.6          	2.594052     	0.2908289    	0.5775524    	0.373956
0.74         	3.2          	3.6          	2.466332     	0.2721562    	0.5404492    	0.3609807
0.75         	3.2          	3.6          	2.344498     	0.2541634    	0.5046952    	0.3479218
0.76         	3.2          	3.6          	2.228129     	0.2368323    	0.4702576    	0.3347821
0.77         	3.2          	3.6          	2.116829     	0.2201462    	0.4370976    	0.321564
0.78         	3.2          	3.6          	2.01023      	0.2040899    	0.4051884    	0.30827
0.79         	3.3          	3.7          	1.907988     	0.1886539    	0.3745027    	0.2949022
0.8          	3.3          	3.7          	1.809777     	0.1738162    	0.3450158    	0.2814631
0.81         	3.4          	3.7          	1.71529      	0.1595672    	0.316705     	0.2679547
0.82         	3.4          	3.8          	1.624234     	0.145904     	0.2895516    	0.2543791
0.83         	3.5          	3.8          	1.536328     	0.132814     	0.2635386    	0.2407383
0.84         	3.5          	3.9          	1.451299     	0.1202899    	0.2386506    	0.2270342
0.85         	3.6          	4.           	1.36888      	0.1083256    	0.2148765    	0.2132686
0.86         	3.7          	4.1          	1.288807     	0.09691668   	0.1922074    	0.1994431
0.87         	3.8          	4.2          	1.210813     	0.08606082   	0.1706377    	0.1855595
0.88         	3.9          	4.3          	1.13462      	0.07575502   	0.1501649    	0.1716193
0.89         	4.           	4.4          	1.05994      	0.06600098   	0.1307908    	0.1576239
0.9          	4.1          	4.6          	0.9864554    	0.05680168   	0.1125213    	0.1435747
0.91         	4.3          	4.7          	0.9138134    	0.04816227   	0.09536758   	0.1294727
0.92         	4.5          	5.           	0.8416005    	0.04009149   	0.07934752   	0.1153191
0.93         	4.8          	5.2          	0.7693115    	0.03260281   	0.06448601   	0.1011147
0.94         	5.1          	5.6          	0.6962954    	0.02571327   	0.05081982   	0.08685997
0.95         	5.5          	6.1          	0.6216575    	0.01944846   	0.03839939   	0.07255505
0.96         	6.1          	6.5          	0.5440656    	0.01384446   	0.02729717   	0.05819929
0.97         	7.           	7.6          	0.4613143    	0.008954629  	0.01761996   	0.04379077
0.98         	8.5          	9.2          	0.3691215    	0.004863448  	0.009537004  	0.02932427
0.99         	11.8         	12.9         	0.2563632    	0.001725847  	0.00335812   	0.01478452
0.995        	16.6         	18.          	0.1802587    	0.0006171326 	0.0011878    	0.007469874
0.999        	36.2         	39.3         	0.08163202   	0.00005845816	0.0001076526 	0.001555672

==> anc/Eta0.00001.dat <==
#Kappa       	RF           	RH           	IntF         	IntFPrime    	IntHPrime    	f(0)
0.0125       	166.5        	252.5        	1724166.     	257.1752     	294.6183     	1.463863
0.01375      	151.4        	229.4        	1220669.     	219.6245     	260.8207     	1.420952
0.015        	138.8        	210.1        	892945.2     	190.6259     	233.5771     	1.384697
0.01625      	128.1        	193.8        	671211.7     	167.6806     	211.1866     	1.353608
0.0175       	118.9        	179.8        	516244.9     	149.1522     	192.4835     	1.326613
0.02         	104.1        	157.         	323017.2     	121.2407     	163.0677     	1.281934
0.0225       	92.5         	139.2        	214496.      	101.3743     	141.0403     	1.246334
0.025        	83.3         	125.1        	149181.3     	86.61939     	123.9674     	1.217184
0.03         	69.4         	103.8        	80093.63     	66.35156     	99.29945     	1.172013
0.035        	59.5         	88.6         	47613.83     	53.22509     	82.39623     	1.138321
0.04         	52.          	77.2         	30461.97     	44.11161     	70.12828     	1.111969
0.05         	41.6         	61.2         	14543.84     	32.40228     	53.5753      	1.072817
0.06         	34.6         	50.6         	7994.847     	25.2791      	42.97106     	1.044502
0.07         	29.6         	43.          	4836.848     	20.53001     	35.6258      	1.022569
0.08         	25.8         	37.3         	3136.455     	17.15695     	30.2526      	1.004725
0.09         	22.8         	32.9         	2143.491     	14.6477      	26.16018     	0.9896649
0.1          	20.4         	29.3         	1526.395     	12.71398     	22.94511     	0.9765838
0.11         	18.4         	26.4         	1123.52      	11.18179     	20.35632     	0.9649591
0.12         	16.8         	24.          	849.7725     	9.940212     	18.22972     	0.9544342
0.13         	15.4         	22.          	657.5074     	8.915297     	16.45353     	0.9447565
0.14         	14.2         	20.3         	518.6589     	8.056014     	14.94919     	0.9357416
0.15         	13.1         	18.8         	415.9763     	7.326086     	13.65972     	0.9272506
0.16         	12.2         	17.5         	338.4667     	6.698775     	12.54296     	0.9191769
0.17         	11.4         	16.3         	278.9037     	6.154541     	11.56703     	0.9114362
0.18         	10.7         	15.3         	232.4066     	5.678128     	10.70734     	0.903961
0.19         	10.1         	14.4         	195.5998     	5.257851     	9.944646     	0.8966958
0.2          	9.5          	13.5         	166.0991     	4.884527     	9.26374      	0.8895943
0.21         	9.           	12.8         	142.1885     	4.550981     	8.652387     	0.8826168
0.22         	8.5          	12.1         	122.6123     	4.251296     	8.100652     	0.8757294
0.23         	8.1          	11.5         	106.4373     	3.980604     	7.600387     	0.8689018
0.24         	7.7          	10.9         	92.96073     	3.735029     	7.144844     	0.8621074
0.25         	7.4          	10.4         	81.64615     	3.511285     	6.72839      	0.8553219
0.26         	7.1          	9.9          	72.07983     	3.306651     	6.346288     	0.8485235
0.27         	6.8          	9.5          	63.93905     	3.118772     	5.994528     	0.841692
0.28         	6.5          	9.1          	56.96973     	2.945781     	5.66969      	0.834809
0.29         	6.3          	8.7          	50.96999     	2.785953     	5.368844     	0.8278578
0.3          	6.           	8.4          	45.77806     	2.637927     	5.089459     	0.8208229
0.31         	5.8          	8.           	41.26338     	2.500405     	4.829356     	0.8136902
0.32         	5.6          	7.7          	37.31974     	2.372339     	4.586615     	0.8064472
0.33         	5.4          	7.4          	33.86019     	2.252796     	4.359598     	0.7990824
0.34         	5.3          	7.2          	30.81311     	2.140981     	4.146831     	0.7915856
0.35         	5.1          	6.9          	28.11913     	2.036156     	3.947003     	0.7839481
0.36         	5.           	6.7          	25.72879     	1.937707     	3.759046     	0.7761621
0.37         	4.8          	6.5          	23.60065     	1.845061     	3.581885     	0.768221
0.38         	4.7          	6.3          	21.69982     	1.757707     	3.414641     	0.7601195
0.39         	4.6          	6.1          	19.9968      	1.675286     	3.256511     	0.751853
0.4          	4.4          	5.9          	18.46654     	1.597325     	3.106778     	0.7434182
0.41         	4.3          	5.7          	17.08765     	1.523489     	2.964797     	0.7348124
0.42         	4.2          	5.6          	15.84185     	1.45347      	2.829988     	0.7260339
0.43         	4.1          	5.4          	14.7134      	1.386983     	2.701823     	0.7170819
0.44         	4.1          	5.3          	13.68874     	1.323769     	2.579841     	0.707956
0.45         	4.           	5.1          	12.75612     	1.263598     	2.463609     	0.6986566
0.46         	3.9          	5.           	11.90535     	1.20626      	2.35274      	0.6891846
0.47         	3.8          	4.9          	11.12755     	1.151563     	2.246887     	0.6795414
0.48         	3.8          	4.8          	10.41497     	1.099335     	2.145716     	0.6697288
0.49         	3.7          	4.7          	9.760814     	1.049418     	2.048939     	0.6597491
0.51         	3.6          	4.5          	8.604611     	0.9559681    	1.867514     	0.6392986
0.52         	3.5          	4.4          	8.092671     	0.9121412    	1.782393     	0.6288337
0.53         	3.5          	4.3          	7.619188     	0.8701415    	1.700722     	0.6182131
0.54         	3.4          	4.2          	7.180519     	0.8298434    	1.622306     	0.6074403
0.55         	3.4          	4.2          	6.773425     	0.7911533    	1.546979     	0.5965187
0.56         	3.4          	4.1          	6.395021     	0.7539852    	1.474567     	0.5854518
0.57         	3.3          	4.           	6.042731     	0.7182597    	1.404927     	0.5742434
0.58         	3.3          	4.           	5.714248     	0.6839035    	1.337919     	0.5628969
0.59         	3.3          	3.9          	5.407507     	0.6508488    	1.273418     	0.5514161
0.6          	3.2          	3.9          	5.120648     	0.6190332    	1.211298     	0.5398045
0.61         	3.2          	3.8          	4.852002     	0.5883984    	1.151465     	0.5280659
0.62         	3.2          	3.8          	4.60006      	0.5588909    	1.093808     	0.5162037
0.63         	3.2          	3.7          	4.36346      	0.5304607    	1.038235     	0.5042216
0.64         	3.2          	3.7          	4.140971     	0.5030616    	0.9846567    	0.492123
0.65         	3.1          	3.7          	3.931473     	0.4766506    	0.9329927    	0.4799113
0.66         	3.1          	3.7          	3.733952     	0.4511877    	0.8831672    	0.4675898
0.67         	3.1          	3.6          	3.547483     	0.4266358    	0.8351096    	0.4551619
0.68         	3.1          	3.6          	3.371225     	0.4029605    	0.7887546    	0.4426307
0.69         	3.1          	3.6          	3.204408     	0.3801296    	0.7440413    	0.4299994
0.7          	3.1          	3.6          	3.046328     	0.3581132    	0.7009128    	0.4172709
0.71         	3.1          	3.6          	2.89634      	0.3368837    	0.6593167    	0.4044481
0.72         	3.1          	3.6          	2.75385      	0.3164153    	0.6192039    	0.391534
0.73         	3.1          	3.6          	2.61831      	0.2966841    	0.5805289    	0.3785312
0.74         	3.1          	3.6          	2.489227     	0.2776679    	0.5432497    	0.3654424
0.75         	3.2          	3.6          	2.366125     	0.2593462    	0.5073272    	0.3522701
0.76         	3.2          	3.6          	2.248574     	0.2417001    	0.4727285    	0.3390168
0.77         	3.2          	3.6          	2.136175     	0.2247121    	0.439414     	0.3256849
0.78         	3.2          	3.6          	2.028551     	0.2083662    	0.4073568    	0.3122767
0.79         	3.3          	3.7          	1.925352     	0.1926524    	0.3765252    	0.2987942
0.8          	3.3          	3.7          	1.826248     	0.1775477    	0.3469058    	0.2852397
0.81         	3.3          	3.7          	1.730926     	0.1630419    	0.3184645    	0.2716149
0.82         	3.4          	3.8          	1.639089     	0.1491319    	0.2911848    	0.2579219
0.83         	3.4          	3.8          	1.550451     	0.1358044    	0.2650508    	0.2441624
0.84         	3.5          	3.9          	1.464737     	0.1230516    	0.2400464    	0.230338
0.85         	3.6          	4.           	1.381675     	0.1108671    	0.2161601    	0.2164503
0.86         	3.6          	4.           	1.300999     	0.09924573   	0.1933831    	0.2025007
0.87         	3.7          	4.1          	1.222437     	0.08818509   	0.1717091    	0.1884904
0.88         	3.8          	4.2          	1.145711     	0.07768157   	0.1511362    	0.1744206
0.89         	4.           	4.4          	1.070529     	0.0677366    	0.1316652    	0.1602921
0.9          	4.1          	4.5          	0.996572     	0.05835284   	0.1133024    	0.1461056
0.91         	4.3          	4.7          	0.9234849    	0.04953512   	0.09605834   	0.1318615
0.92         	4.5          	4.9          	0.8508522    	0.04129214   	0.07995108   	0.1175598
0.93         	4.7          	5.2          	0.7781673    	0.03363624   	0.06500528   	0.1032
0.94         	5.1          	5.5          	0.7047775    	0.0265852    	0.05125756   	0.08878065
0.95         	5.5          	6.           	0.6297868    	0.02016387   	0.03875823   	0.07429919
0.96         	6.1          	6.5          	0.5518617    	0.01440817   	0.02757964   	0.05975081
0.97         	6.4          	6.4          	0.4687958    	0.009371217  	0.01782848   	0.04512656
0.98         	6.3          	6.3          	0.3763063    	0.005137263  	0.009673838  	0.0304075

==> anc/Eta0.0001.dat <==
#Kappa       	RF           	RH           	IntF         	IntFPrime    	IntHPrime    	f(0)
0.010625     	195.9        	297.7        	8769288.     	958.879      	547.6458     	2.587522
0.01125      	185.         	281.1        	6906029.     	845.3106     	501.6229     	2.501767
0.011875     	175.3        	266.2        	5516352.     	751.1977     	461.9281     	2.424797
0.0125       	166.5        	252.8        	4462485.     	672.3479     	427.4031     	2.355304
0.013125     	158.6        	240.7        	3651263.     	605.635      	397.1481     	2.292232
0.01375      	151.4        	229.7        	3018360.     	548.6897     	370.4545     	2.234713
0.015        	138.8        	210.5        	2119374.     	457.2237     	325.6037     	2.133586
0.01625      	128.1        	194.2        	1535211.     	387.6449     	289.5116     	2.047479
0.0175       	118.9        	180.2        	1141704.     	333.4562     	259.9377     	1.973213
0.01875      	111.         	168.1        	868382.1     	290.4015     	235.3283     	1.908451
0.02         	104.1        	157.4        	673465.5     	255.6008     	214.5765     	1.851435
0.0225       	92.5         	139.7        	425353.4     	203.3152     	181.6201     	1.755558
0.025        	83.3         	125.5        	283324.      	166.4048     	156.733      	1.677933
0.03         	69.4         	104.3        	141696.      	118.7667     	121.8949     	1.559489
0.035        	59.5         	89.          	79643.01     	90.09144     	98.86992     	1.472918
0.04         	52.          	77.6         	48682.81     	71.34627     	82.63781     	1.406516
0.05         	41.6         	61.6         	21672.32     	48.87237     	61.44203     	1.310553
0.06         	34.7         	50.9         	11315.53     	36.21809     	48.33367     	1.243738
0.07         	29.7         	43.3         	6579.682     	28.2721      	39.49093     	1.193912
0.08         	25.9         	37.6         	4133.963     	22.89381     	33.15473     	1.15489
0.09         	22.9         	33.1         	2753.241     	19.04874     	28.40851     	1.123181
0.1          	20.5         	29.6         	1918.879     	16.18314     	24.73061     	1.096657
0.11         	18.5         	26.7         	1386.895     	13.97662     	21.80299     	1.073946
0.12         	16.9         	24.2         	1032.671     	12.2325      	19.42152     	1.054119
0.13         	15.5         	22.2         	788.2187     	10.82369     	17.44918     	1.036525
0.14         	14.3         	20.4         	614.38       	9.665205     	15.79099     	1.020692
0.15         	13.2         	18.9         	487.56       	8.697836     	14.37881     	1.006268
0.16         	12.3         	17.6         	392.9851     	7.879217     	13.16278     	0.9929872
0.17         	11.5         	16.4         	321.0949     	7.178799     	12.10555     	0.9806411
0.18         	10.8         	15.4         	265.5234     	6.573518     	11.17852     	0.969066
0.19         	10.1         	14.5         	221.9236     	6.045661     	10.35951     	0.9581297
0.2          	9.6          	13.6         	187.261      	5.58174      	9.631087     	0.9477245
0.21         	9.1          	12.9         	159.3749     	5.171293     	8.979316     	0.9377609
0.22         	8.6          	12.2         	136.6995     	4.805854     	8.392982     	0.9281635
0.23         	8.2          	11.6         	118.0816     	4.478539     	7.862886     	0.9188684
0.24         	7.8          	11.          	102.6599     	4.183889     	7.381473     	0.90982
0.25         	7.4          	10.5         	89.7823      	3.917391     	6.942467     	0.9009702
0.26         	7.1          	10.          	78.94926     	3.675324     	6.540604     	0.8922763
0.27         	6.8          	9.6          	69.77392     	3.4545       	6.171449     	0.8837006
0.28         	6.5          	9.2          	61.95351     	3.252398     	5.831232     	0.8752091
0.29         	6.3          	8.8          	55.24894     	3.066758     	5.516735     	0.8667716
0.3          	6.1          	8.4          	49.46968     	2.895696     	5.225188     	0.8583608
0.31         	5.8          	8.1          	44.46274     	2.7376       	4.95421      	0.849952
0.32         	5.6          	7.8          	40.10429     	2.59108      	4.701712     	0.841523
0.33         	5.4          	7.5          	36.29345     	2.454944     	4.465918     	0.833054
0.34         	5.3          	7.2          	32.94744     	2.328132     	4.24523      	0.8245272
0.35         	5.1          	7.           	29.99796     	2.209746     	4.038231     	0.8159268
0.36         	5.           	6.7          	27.38832     	2.098994     	3.843774     	0.8072388
0.37         	4.8          	6.5          	25.07121     	1.995155     	3.660699     	0.7984511
0.38         	4.7          	6.3          	23.00694     	1.897591     	3.488062     	0.7895529
0.39         	4.6          	6.1          	21.16206     	1.805846     	3.325004     	0.7805353
0.4          	4.4          	5.9          	19.50824     	1.719342     	3.170758     	0.7713905
0.41         	4.3          	5.8          	18.0214      	1.637664     	3.024635     	0.762112
0.42         	4.2          	5.6          	16.68099     	1.560432     	2.886018     	0.7526947
0.43         	4.1          	5.4          	15.46938     	1.487298     	2.754351     	0.7431344
0.44         	4.1          	5.3          	14.37141     	1.417947     	2.629122     	0.733428
0.45         	4.           	5.1          	13.37401     	1.3521       	2.509895     	0.7235732
0.46         	3.9          	5.           	12.46584     	1.289488     	2.396251     	0.7135686
0.47         	3.8          	4.9          	11.63705     	1.229926     	2.287824     	0.7034135
0.48         	3.7          	4.8          	10.87907     	1.173161     	2.184261     	0.6931077
0.49         	3.7          	4.7          	10.18439     	1.119019     	2.085257     	0.6826518

==> anc/Eta0.001.dat <==
#Kappa       	RF           	RH           	IntF         	IntFPrime    	IntHPrime    	f(0)
0.0103125    	201.8        	305.8        	49734950.    	5180.362     	1151.834     	5.892613
0.010625     	195.9        	296.8        	43299340.    	4784.735     	1091.974     	5.749954
0.0109375    	190.3        	288.3        	37857170.    	4430.496     	1036.962     	5.615401
0.01125      	185.         	280.4        	33232040.    	4112.256     	986.2752     	5.488277
0.0115625    	180.         	272.8        	29282700.    	3825.465     	939.4685     	5.367981
0.011875     	175.3        	265.6        	25895320.    	3566.238     	896.1424     	5.253976
0.0121875    	170.8        	258.8        	22977660.    	3331.274     	855.9574     	5.145776
0.0125       	166.5        	252.3        	20454500.    	3117.729     	818.6083     	5.042948
0.013125     	158.6        	240.3        	16355920.    	2745.457     	751.3853     	4.851873
0.01375      	151.4        	229.4        	13224440.    	2433.541     	692.6867     	4.678033
0.014375     	144.8        	219.4        	10800900.    	2169.952     	641.1002     	4.519184
0.015        	138.8        	210.2        	8903157.     	1945.463     	595.4964     	4.373454
0.015625     	133.2        	201.8        	7401106.     	1752.907     	554.9658     	4.239271
0.01625      	128.1        	194.         	6200468.     	1586.654     	518.7635     	4.115307
0.0175       	118.9        	180.1        	4444214.     	1316.102     	457.011      	3.89366
0.01875      	111.         	168.1        	3265092.     	1107.634     	406.4947     	3.701229
0.02         	104.1        	157.5        	2450808.     	943.9718     	364.5827     	3.532548
0.02125      	98.          	148.2        	1874477.     	813.3731     	329.3776     	3.383438
0.0225       	92.5         	139.9        	1457644.     	707.6539     	299.4821     	3.250647
0.025        	83.3         	125.8        	919857.8     	549.1108     	251.6856     	3.024263
0.0275       	75.7         	114.2        	608795.6     	438.0136     	215.4182     	2.83831
0.03         	69.4         	104.6        	418979.3     	357.3639     	187.1514     	2.682722
0.035        	59.5         	89.4         	217745.9     	250.8997     	146.335      	2.436743
0.04         	52.          	78.          	124491.2     	186.0009     	118.6252     	2.250683
0.045        	46.3         	69.2         	76491.9      	143.6235     	98.80228     	2.104701
0.05         	41.6         	62.1         	49717.65     	114.4569     	84.0395      	1.986873
0.06         	34.7         	51.4         	23845.81     	78.00186     	63.73658     	1.807776
0.07         	29.7         	43.7         	12947.18     	56.90639     	50.60077     	1.677434
0.08         	26.          	38.          	7686.148     	43.57423     	41.50676     	1.577778
0.09         	23.1         	33.5         	4879.931     	34.58659     	34.88913     	1.498718
0.1          	20.7         	30.          	3264.538     	28.22195     	29.88603     	1.434166
0.11         	18.8         	27.          	2277.064     	23.53677     	25.98794     	1.380227
0.12         	17.1         	24.6         	1643.415     	19.97853     	22.87562     	1.334288
0.13         	15.7         	22.5         	1220.219     	17.20572     	20.34037     	1.294531
0.14         	14.5         	20.8         	927.9475     	14.99837     	18.23989     	1.259649
0.15         	13.4         	19.2         	720.2659     	13.20868     	16.47477     	1.228677
0.16         	12.5         	17.9         	569.0353     	11.73466     	14.97276     	1.200888
0.17         	11.7         	16.7         	456.5447     	10.50425     	13.6809      	1.175721
0.18         	11.          	15.7         	371.2963     	9.465063     	12.55937     	1.152737
0.19         	10.3         	14.7         	305.6204     	8.577857     	11.57739     	1.131587
0.2          	9.7          	13.9         	254.2767     	7.813361     	10.71126     	1.111988
0.21         	9.2          	13.1         	213.608      	7.149343     	9.942209     	1.093711
0.22         	8.7          	12.4         	181.0123     	6.568265     	9.255297     	1.076565
0.23         	8.3          	11.8         	154.6067     	6.056173     	8.638376     	1.060391
0.24         	7.9          	11.2         	133.0071     	5.602141     	8.081564     	1.045052
0.25         	7.5          	10.7         	115.1815     	5.197423     	7.576735     	1.030436
0.26         	7.2          	10.2         	100.3507     	4.834733     	7.117118     	1.016441
0.27         	6.9          	9.8          	87.91901     	4.508128     	6.697054     	1.002981
0.28         	6.6          	9.3          	77.42639     	4.212854     	6.311771     	0.9899813
0.29         	6.4          	8.9          	68.51374     	3.944775     	5.957219     	0.9773743
0.3          	6.1          	8.6          	60.8982      	3.700474     	5.629945     	0.9651005
0.31         	5.9          	8.2          	54.35503     	3.477067     	5.326921     	0.953107
0.32         	5.7          	7.9          	48.70424     	3.272104     	5.04574      	0.941346
0.33         	5.5          	7.6          	43.80054     	3.083495     	4.784066     	0.9297748
0.34         	5.3          	7.4          	39.52589     	2.909436     	4.539997     	0.918355
0.35         	5.1          	7.1          	35.78369     	2.748372     	4.311835     	0.9070521
0.36         	5.           	6.8          	32.49445     	2.598961     	4.09812      	0.8958349
0.37         	4.8          	6.6          	29.59236     	2.459985     	3.89753      	0.8846758
0.38         	4.7          	6.4          	27.02263     	2.330492     	3.708907     	0.8735498
0.39         	4.6          	6.2          	24.73942     	2.209602     	3.531227     	0.8624347
0.4          	4.5          	6.           	22.70418     	2.096433     	3.363575     	0.851311
0.41         	4.3          	5.8          	20.88437     	1.990316     	3.205138     	0.8401613
0.42         	4.2          	5.7          	19.25238     	1.890599     	3.055187     	0.8289703
0.43         	4.1          	5.5          	17.78467     	1.79681      	2.913066     	0.8177249
0.44         	4.           	5.3          	16.46114     	1.708416     	2.778174     	0.8064134
0.45         	4.           	5.2          	15.26452     	1.624998     	2.650008     	0.7950262
0.46         	3.9          	5.1          	14.17995     	1.546097     	2.528093     	0.7835547
0.47         	3.8          	4.9          	13.19458     	1.471426     	2.411956     	0.771992
0.48         	3.7          	4.8          	12.29726     	1.400644     	2.301234     	0.7603322
0.49         	3.7          	4.7          	11.47832     	1.333464     	2.19556      	0.7485705
0.51         	3.5          	4.5          	10.04281     	1.208892     	1.99808      	0.7247273
0.52         	3.5          	4.4          	9.412369     	1.151057     	1.905709     	0.7126406
0.53         	3.4          	4.3          	8.832284     	1.095923     	1.817243     	0.7004416
0.54         	3.4          	4.2          	8.297527     	1.043315     	1.732461     	0.6881294
0.55         	3.3          	4.1          	7.803659     	0.9930717    	1.651144     	0.6757034
0.56         	3.3          	4.1          	7.346748     	0.9450462    	1.573091     	0.6631638
0.57         	3.2          	4.           	6.923303     	0.8991042    	1.49815      	0.6505108
0.58         	3.2          	3.9          	6.53022      	0.8551226    	1.426147     	0.6377451
0.59         	3.2          	3.9          	6.164727     	0.8129884    	1.356931     	0.6248677
0.6          	3.2          	3.8          	5.824352     	0.7725981    	1.290361     	0.6118797
0.61         	3.1          	3.8          	5.506878     	0.7338562    	1.226313     	0.5987823
0.62         	3.1          	3.7          	5.21032      	0.6966748    	1.16468      	0.5855771
0.63         	3.1          	3.7          	4.93289      	0.6609731    	1.105325     	0.5722655
0.64         	3.1          	3.6          	4.67298      	0.6266764    	1.048159     	0.5588492
0.65         	3.           	3.6          	4.429138     	0.5937156    	0.9930884    	0.5453299
0.66         	3.           	3.6          	4.200053     	0.562027     	0.9400245    	0.5317093
0.67         	3.           	3.5          	3.984537     	0.5315516    	0.8888758    	0.5179889
0.68         	3.           	3.5          	3.781512     	0.5022348    	0.8395875    	0.5041705
0.69         	3.           	3.5          	3.589997     	0.4740261    	0.7920786    	0.4902557
0.7          	3.           	3.5          	3.409101     	0.4468787    	0.7462837    	0.4762461
0.71         	3.           	3.5          	3.238009     	0.420749     	0.7021419    	0.4621432
0.72         	3.           	3.4          	3.075977     	0.3955969    	0.6595971    	0.4479482
0.73         	3.           	3.4          	2.922323     	0.371385     	0.6185967    	0.4336626
0.74         	3.           	3.4          	2.776421     	0.3480788    	0.5790924    	0.4192876
0.75         	3.           	3.4          	2.637695     	0.3256464    	0.5410392    	0.4048241
0.76         	3.           	3.4          	2.505613     	0.3040582    	0.5044009    	0.3902731
0.77         	3.           	3.4          	2.379683     	0.2832867    	0.4691283    	0.3756353
0.78         	3.1          	3.5          	2.259449     	0.263307     	0.4351878    	0.3609111
0.79         	3.1          	3.5          	2.144486     	0.2440958    	0.4025562    	0.346101
0.8          	3.1          	3.5          	2.034397     	0.2256319    	0.3712029    	0.3312049
0.81         	3.1          	3.5          	1.928808     	0.2078961    	0.3410946    	0.3162226
0.82         	3.2          	3.6          	1.827366     	0.1908707    	0.3122115    	0.3011536
0.83         	3.2          	3.6          	1.729736     	0.1745446    	0.2845295    	0.2859968
0.84         	3.3          	3.6          	1.635595     	0.1588943    	0.2580413    	0.2707509
0.85         	3.3          	3.7          	1.544632     	0.1439098    	0.2327215    	0.2554139
0.86         	3.4          	3.8          	1.456541     	0.1295875    	0.2085616    	0.2399832
0.87         	3.5          	3.8          	1.371015     	0.1159153    	0.1855541    	0.2244553
0.88         	3.6          	3.9          	1.287746     	0.1028868    	0.163693     	0.2088257
0.89         	3.7          	4.           	1.206411     	0.09049796   	0.142978     	0.1930886
0.9          	3.8          	4.1          	1.126666     	0.07874773   	0.1234126    	0.1772364
0.91         	3.9          	4.3          	1.048132     	0.06763589   	0.1050056    	0.1612593
0.92         	4.1          	4.5          	0.9703713    	0.05716735   	0.087773     	0.145144
0.93         	4.3          	4.7          	0.8928598    	0.04735171   	0.07173784   	0.1288727
0.94         	4.5          	4.9          	0.8149285    	0.03820248   	0.05693535   	0.1124203
0.95         	4.9          	5.3          	0.7356693    	0.02974213   	0.04341376   	0.09575026
0.96         	5.3          	5.8          	0.6537433    	0.02200193   	0.03124438   	0.07880602
0.97         	6.           	6.5          	0.5669513    	0.01503124   	0.0205322    	0.0614921
0.98         	7.           	7.6          	0.4710578    	0.0089092    	0.01144535   	0.04362293
0.99         	9.3          	9.9          	0.3551907    	0.003780942  	0.004293247  	0.02472509

==> anc/Eta0.01.dat <==
#Kappa       	RF           	RH           	IntF         	IntFPrime    	IntHPrime    	f(0)
0.01015625   	205.         	309.2        	403190700.   	41070.9      	2929.247     	16.39809
0.0103125    	201.8        	304.5        	374203500.   	39292.61     	2844.023     	16.16359
0.01046875   	198.9        	300.         	347698500.   	37617.15     	2762.547     	15.93608
0.010625     	195.9        	295.5        	323430300.   	36037.14     	2684.587     	15.71526
0.01078125   	193.1        	291.3        	301180900.   	34545.82     	2609.992     	15.50084
0.0109375    	190.3        	287.1        	280756200.   	33137.08     	2538.498     	15.29253
0.01109375   	187.6        	283.1        	261983300.   	31805.13     	2469.995     	15.09009
0.01125      	185.         	279.1        	244707700.   	30544.86     	2404.263     	14.89327
0.01140625   	182.5        	275.3        	228791500.   	29351.45     	2341.172     	14.70184
0.0115625    	180.         	271.6        	214110900.   	28220.51     	2280.61      	14.51557
0.01171875   	177.6        	267.9        	200554900.   	27147.96     	2222.409     	14.33427
0.011875     	175.3        	264.4        	188023900.   	26130.05     	2166.467     	14.15774
0.01203125   	173.         	261.         	176428100.   	25163.33     	2112.645     	13.98579
0.0121875    	170.8        	257.7        	165686800.   	24244.61     	2060.87      	13.81824
0.0125       	166.5        	251.2        	146483200.   	22539.46     	1962.995     	13.4957
0.0128125    	162.5        	245.         	129909700.   	20993.42     	1872.099     	13.18888
0.013125     	158.6        	239.2        	115553800.   	19588.22     	1787.524     	12.89665
0.0134375    	154.9        	233.6        	103075300.   	18308.06     	1708.692     	12.618
0.01375      	151.4        	228.3        	92192650.    	17139.22     	1635.092     	12.35201
0.0140625    	148.         	223.2        	82671650.    	16069.77     	1566.27      	12.09782
0.014375     	144.8        	218.3        	74316640.    	15089.28     	1501.811     	11.85467
0.0146875    	141.7        	213.7        	66963580.    	14188.63     	1441.364     	11.62186
0.015        	138.8        	209.2        	60474340.    	13359.77     	1384.598     	11.39873
0.0153125    	135.9        	205.         	54732210.    	12595.63     	1331.209     	11.1847
0.015625     	133.2        	200.9        	49638210.    	11889.98     	1280.937     	10.97922
0.0159375    	130.6        	196.9        	45108120.    	11237.24     	1233.542     	10.78178
0.01625      	128.1        	193.1        	41070030.    	10632.53     	1188.81      	10.59193
0.016875     	123.4        	185.9        	34232260.    	9550.119     	1106.56      	10.23328
0.0175       	118.9        	179.3        	28728560.    	8613.057     	1032.794     	9.900215
0.018125     	114.8        	173.1        	24263360.    	7797.522     	966.3875     	9.590078
0.01875      	111.         	167.3        	20613840.    	7084.258     	906.3822     	9.300578
0.019375     	107.4        	161.9        	17610360.    	6457.565     	851.9771     	9.029718
0.02         	104.1        	156.8        	15122590.    	5904.564     	802.4881     	8.775752
0.020625     	100.9        	152.         	13049480.    	5414.623     	757.3317     	8.537144
0.02125      	98.          	147.5        	11312100.    	4978.904     	716.0166     	8.312539
0.0225       	92.5         	139.3        	8608721.     	4241.799     	643.2465     	7.900671
0.02375      	87.6         	131.9        	6652720.     	3647.113     	581.3977     	7.532043
0.025        	83.3         	125.3        	5212390.     	3161.682     	528.3759     	7.20017
0.02625      	79.3         	119.3        	4134894.     	2761.25      	482.5556     	6.899803
0.0275       	75.7         	113.8        	3317238.     	2427.776     	442.6771     	6.626646
0.02875      	72.4         	108.9        	2688661.     	2147.655     	407.7438     	6.377152
0.03         	69.4         	104.3        	2199687.     	1910.489     	376.9622     	6.148364
0.0325       	64.          	96.2         	1509759.     	1534.611     	325.3989     	5.743353
0.035        	59.5         	89.2         	1067032.     	1254.38      	284.1564     	5.395919
0.0375       	55.5         	83.2         	773385.6     	1040.817     	250.6188     	5.094552
0.04         	52.          	78.          	572972.6     	874.9369     	222.9526     	4.83062
0.045        	46.3         	69.2         	332425.1     	638.9632     	180.3302     	4.39012
0.05         	41.6         	62.2         	204961.4     	483.7594     	149.3715     	4.037008
0.055        	37.8         	56.4         	132724.4     	377.0295     	126.1197     	3.747473
0.06         	34.7         	51.6         	89486.35     	300.9282     	108.1747     	3.50564
0.07         	29.7         	44.          	44786.62     	202.8642     	82.60165     	3.124248
0.08         	26.          	38.3         	24753.84     	144.9429     	65.53712     	2.836675
0.09         	23.1         	33.9         	14751.17     	108.2038     	53.5207      	2.611706
0.1          	20.8         	30.3         	9324.353     	83.58692     	44.70101     	2.430603
0.11         	18.9         	27.4         	6180.007     	66.35941     	38.01112     	2.281432
0.12         	17.3         	25.          	4258.329     	53.87035     	32.79925     	2.156232
0.13         	16.          	22.9         	3030.913     	44.54843     	28.64782     	2.049486
0.14         	14.8         	21.2         	2217.317     	37.4179      	25.27879     	1.95725
0.15         	13.8         	19.6         	1660.714     	31.8482      	22.50136     	1.876627
0.16         	12.8         	18.3         	1269.415     	27.41852     	20.17983     	1.805443
0.17         	12.          	17.1         	987.7318     	23.84014     	18.2157      	1.742033
0.18         	11.3         	16.1         	780.6933     	20.90966     	16.53681     	1.6851
0.19         	10.6         	15.1         	625.6921     	18.47976     	15.08782     	1.633617
0.2          	10.          	14.3         	507.7308     	16.44298     	13.82714     	1.586764
0.21         	9.5          	13.5         	416.6295     	14.71988     	12.72159     	1.543871
0.22         	9.           	12.8         	345.3344     	13.24876     	11.74638     	1.504392
0.23         	8.6          	12.1         	288.8667     	11.98289     	10.88053     	1.467875
0.24         	8.2          	11.6         	243.6524     	10.8857      	10.10721     	1.433938
0.25         	7.8          	11.          	207.0866     	9.928686     	9.413413     	1.402264
0.26         	7.4          	10.5         	177.2439     	9.088753     	8.787923     	1.372579
0.27         	7.1          	10.1         	152.6829     	8.347434     	8.221578     	1.344651
0.28         	6.8          	9.6          	132.3115     	7.689711     	7.706734     	1.318279
0.29         	6.5          	9.2          	115.2936     	7.10358      	7.236972     	1.293288
0.3          	6.3          	8.9          	100.9822     	6.578891     	6.806862     	1.269524
0.31         	6.1          	8.5          	88.87227     	6.107191     	6.411787     	1.246854
0.32         	5.8          	8.2          	78.56576     	5.681562     	6.047742     	1.225158
0.33         	5.6          	7.9          	69.74667     	5.296134     	5.71146      	1.204329
0.34         	5.4          	7.6          	62.16211     	4.945925     	5.399949     	1.184272
0.35         	5.3          	7.3          	55.60823     	4.6267       	5.110637     	1.164901
0.36         	5.1          	7.1          	49.91963     	4.334886     	4.841398     	1.146139
0.37         	4.9          	6.8          	44.96122     	4.067335     	4.590205     	1.127916
0.38         	4.8          	6.6          	40.62205     	3.821351     	4.35537      	1.110166
0.39         	4.6          	6.4          	36.81044     	3.594619     	4.135406     	1.092833
0.4          	4.5          	6.2          	33.45027     	3.385252     	3.928976     	1.075863
0.41         	4.4          	6.           	30.47798     	3.1915       	3.734902     	1.059208
0.42         	4.3          	5.8          	27.84027     	3.01162      	3.552132     	1.042824
0.43         	4.2          	5.6          	25.49222     	2.844364     	3.379726     	1.026671
0.44         	4.1          	5.5          	23.39585     	2.688539     	3.216854     	1.010713
0.45         	4.           	5.3          	21.51886     	2.543088     	3.062763     	0.9949163
0.46         	3.9          	5.2          	19.83374     	2.407075     	2.916799     	0.9792515
0.47         	3.8          	5.           	18.31691     	2.279668     	2.778328     	0.9636917
0.48         	3.7          	4.9          	16.94813     	2.160124     	2.646823     	0.9482128
0.49         	3.6          	4.8          	15.70995     	2.047779     	2.521758     	0.9327929
0.51         	3.5          	4.5          	13.56709     	1.842413     	2.289233     	0.902055
0.52         	3.4          	4.4          	12.63796     	1.748322     	2.181008     	0.8867041
0.53         	3.4          	4.3          	11.78996     	1.659403     	2.077676     	0.8713466
0.54         	3.3          	4.2          	11.01444     	1.575253     	1.978929     	0.8559701
0.55         	3.3          	4.1          	10.30379     	1.495519     	1.884486     	0.8405642
0.56         	3.2          	4.1          	9.651324     	1.41988      	1.79409      	0.8251194
0.57         	3.2          	4.           	9.051149     	1.348048     	1.707529     	0.8096275
0.58         	3.1          	3.9          	8.498069     	1.279747     	1.624536     	0.7940812
0.59         	3.1          	3.8          	7.98748      	1.214765     	1.544909     	0.7784743
0.6          	3.           	3.8          	7.515303     	1.152854     	1.468519     	0.7628011
0.61         	3.           	3.7          	7.077909     	1.093817     	1.395164     	0.7470569
0.62         	3.           	3.6          	6.672067     	1.037495     	1.324701     	0.7312375
0.63         	2.9          	3.6          	6.294894     	0.9837063    	1.256978     	0.7153392
0.64         	2.9          	3.5          	5.943812     	0.9322894    	1.191864     	0.6993586
0.65         	2.9          	3.5          	5.616512     	0.8831185    	1.129236     	0.6832928
0.66         	2.9          	3.4          	5.31092      	0.8360572    	1.069001     	0.6671393
0.67         	2.9          	3.4          	5.025171     	0.7909865    	1.010987     	0.6508956
0.68         	2.8          	3.4          	4.757585     	0.747797     	0.9551641    	0.6345596
0.69         	2.8          	3.3          	4.506647     	0.7063881    	0.9014184    	0.6181291
0.7          	2.8          	3.3          	4.270985     	0.6666667    	0.849666     	0.6016022
0.71         	2.8          	3.3          	4.049357     	0.6285472    	0.7998289    	0.5849767
0.72         	2.8          	3.3          	3.840634     	0.5919503    	0.7518347    	0.5682506
0.73         	2.8          	3.2          	3.643792     	0.5568028    	0.7056163    	0.5514218
0.74         	2.8          	3.2          	3.457896     	0.5230371    	0.6611114    	0.5344879
0.75         	2.8          	3.2          	3.282091     	0.4905908    	0.6182623    	0.5174465
0.76         	2.8          	3.2          	3.115597     	0.4594059    	0.5770159    	0.5002947
0.77         	2.8          	3.2          	2.957697     	0.429429     	0.5373229    	0.4830296
0.78         	2.8          	3.2          	2.80773      	0.4006107    	0.499138     	0.4656477
0.79         	2.8          	3.2          	2.66509      	0.3729054    	0.4624195    	0.4481449
0.8          	2.8          	3.2          	2.529212     	0.346271     	0.4271294    	0.4305168
0.81         	2.9          	3.2          	2.399573     	0.3206686    	0.3932332    	0.4127582
0.82         	2.9          	3.2          	2.275683     	0.2960674    	0.3607056    	0.394863
0.83         	2.9          	3.2          	2.157086     	0.2724247    	0.3295059    	0.3768243
0.84         	2.9          	3.3          	2.043346     	0.2497161    	0.2996098    	0.3586337
0.85         	3.           	3.3          	1.934051     	0.2279115    	0.271016     	0.3402818
0.86         	3.           	3.3          	1.828803     	0.206993     	0.243687     	0.3217569
0.87         	3.1          	3.4          	1.727216     	0.1869356    	0.2176154    	0.3030452
0.88         	3.1          	3.4          	1.628906     	0.1677202    	0.1927876    	0.2841302
0.89         	3.2          	3.5          	1.533486     	0.1493343    	0.1692084    	0.2649913
0.9          	3.3          	3.6          	1.440557     	0.1317537    	0.1468664    	0.2456033
0.91         	3.4          	3.7          	1.349691     	0.1149791    	0.1257699    	0.225934
0.92         	3.5          	3.8          	1.260416     	0.09900024   	0.1059304    	0.2059422
0.93         	3.7          	4.           	1.172185     	0.08381511   	0.08736819   	0.1855728
0.94         	3.8          	4.1          	1.084329     	0.06942347   	0.07011403   	0.1647504
0.95         	4.1          	4.4          	0.9959769    	0.05583442   	0.05421421   	0.1433666
0.96         	4.4          	4.7          	0.9059003    	0.04306337   	0.03973706   	0.1212556
0.97         	4.9          	5.1          	0.8121876    	0.03113538   	0.02678626   	0.09814009
0.98         	5.6          	5.8          	0.7114431    	0.02008824   	0.01552964   	0.0734838
0.99         	6.3          	6.3          	0.5964233    	0.009966955  	0.00628012   	0.04591794

==> anc/Eta1.dat <==
#Kappa       	RF           	RH           	IntF         	IntFPrime    	IntHPrime    	f(0)
0.0146875    	141.7        	212.7        	5670485000.  	1214409.     	8839.726     	106.9478
0.01476562   	141.         	211.6        	5522052000.  	1195188.     	8747.394     	106.3819
0.01484375   	140.2        	210.5        	5378256000.  	1176369.     	8654.026     	105.822
0.01492187   	139.5        	209.4        	5238930000.  	1157944.     	8562.16      	105.2679
0.015        	138.8        	208.3        	5103914000.  	1139902.     	8473.755     	104.7197
0.01507812   	138.1        	207.2        	4973051000.  	1122232.     	8386.436     	104.1771
0.01515625   	137.4        	206.1        	4846194000.  	1104926.     	8302.51      	103.6401
0.01523437   	136.6        	205.1        	4723201000.  	1087969.     	8215.254     	103.1086
0.0153125    	135.9        	204.         	4603934000.  	1071360.     	8130.592     	102.5825
0.01539062   	135.2        	203.         	4488263000.  	1055088.     	8048.338     	102.0618
0.01546875   	134.6        	201.9        	4376063000.  	1039142.     	7967.844     	101.5463
0.01554687   	133.9        	200.9        	4267211000.  	1023517.     	7888.915     	101.0361
0.015625     	133.2        	199.9        	4161592000.  	1008201.     	7809.578     	100.5309
0.01570312   	132.5        	198.9        	4059095000.  	993188.8     	7731.047     	100.0307
0.01578125   	131.9        	197.9        	3959612000.  	978474.      	7654.101     	99.53551
0.01585937   	131.2        	196.9        	3863041000.  	964048.7     	7580.267     	99.04519
0.0159375    	130.6        	196.         	3769282000.  	949903.6     	7505.826     	98.55967
0.01601562   	130.         	195.         	3678241000.  	936034.      	7433.118     	98.07889
0.01609375   	129.3        	194.         	3589826000.  	922432.6     	7360.166     	97.60278
0.01617187   	128.7        	193.1        	3503949000.  	909093.4     	7288.876     	97.13127
0.01625      	128.1        	192.2        	3420525000.  	896010.2     	7218.812     	96.66429
0.01640625   	126.9        	190.3        	3260716000.  	870585.9     	7082.951     	95.74367
0.0165625    	125.7        	188.5        	3109784000.  	846112.3     	6948.407     	94.84043
0.01671875   	124.5        	186.8        	2967158000.  	822548.3     	6819.976     	93.95406
0.016875     	123.4        	185.         	2832310000.  	799848.8     	6694.627     	93.08412
0.01703125   	122.2        	183.3        	2704749000.  	777974.7     	6571.072     	92.23013
0.0171875    	121.1        	181.6        	2584021000.  	756891.2     	6451.695     	91.39167
0.01734375   	120.         	180.         	2469702000.  	736559.7     	6336.716     	90.56832
0.0175       	118.9        	178.4        	2361399000.  	716952.1     	6222.964     	89.75967
0.01765625   	117.9        	176.8        	2258745000.  	698032.      	6112.763     	88.96534
0.0178125    	116.9        	175.2        	2161400000.  	679771.1     	6006.464     	88.18493
0.01796875   	115.8        	173.7        	2069047000.  	662140.2     	5901.98      	87.41811
0.018125     	114.8        	172.2        	1981388000.  	645112.9     	5799.712     	86.6645
0.01828125   	113.9        	170.7        	1898148000.  	628664.6     	5701.733     	85.92377
0.0184375    	112.9        	169.2        	1819070000.  	612767.5     	5604.811     	85.1956
0.01859375   	112.         	167.8        	1743912000.  	597403.3     	5510.076     	84.47967
0.01875      	111.         	166.4        	1672450000.  	582548.3     	5418.694     	83.77567
0.01890625   	110.1        	165.         	1604474000.  	568180.2     	5330.871     	83.0833
0.0190625    	109.2        	163.6        	1539786000.  	554279.      	5242.264     	82.40229
0.01921875   	108.3        	162.3        	1478202000.  	540827.5     	5156.528     	81.73235
0.019375     	107.4        	161.         	1419551000.  	527808.3     	5074.144     	81.07321
0.01953125   	106.6        	159.7        	1363670000.  	515202.2     	4994.033     	80.42462
0.0196875    	105.7        	158.4        	1310409000.  	502993.      	4914.005     	79.78633
0.01984375   	104.9        	157.2        	1259624000.  	491166.3     	4836.158     	79.15809
0.02         	104.1        	155.9        	1211183000.  	479708.1     	4761.591     	78.53966
0.02015625   	103.3        	154.7        	1164960000.  	468602.1     	4688.11      	77.93082
0.0203125    	102.5        	153.5        	1120838000.  	457836.4     	4615.705     	77.33135
0.02046875   	101.7        	152.3        	1078706000.  	447395.6     	4545.05      	76.74103
0.020625     	100.9        	151.2        	1038460000.  	437271.5     	4477.039     	76.15966
0.02078125   	100.2        	150.         	1000003000.  	427448.8     	4409.857     	75.58703
0.0209375    	99.4         	148.9        	963242200.   	417917.7     	4343.736     	75.02294
0.02109375   	98.7         	147.8        	928091200.   	408667.9     	4279.427     	74.46721
0.02125      	98.          	146.7        	894468300.   	399688.5     	4216.608     	73.91965
0.02140625   	97.2         	145.6        	862296500.   	390970.3     	4152.541     	73.38009
0.0215625    	96.5         	144.5        	831503400.   	382502.1     	4095.373     	72.84835
0.021875     	95.2         	142.5        	773783200.   	366285.5     	3978.393     	71.80765
0.0221875    	93.8         	140.4        	720804900.   	350971.6     	3867.618     	70.79626
0.0225       	92.5         	138.5        	672120300.   	336497.8     	3759.314     	69.81297
0.0228125    	91.2         	136.6        	627328800.   	322807.4     	3657.375     	68.85662
0.023125     	90.          	134.7        	586071900.   	309848.6     	3559.188     	67.92612
0.0234375    	88.8         	132.9        	548028500.   	297573.      	3464.267     	67.02043
0.02375      	87.6         	131.1        	512910400.   	285936.7     	3373.714     	66.13858
0.0240625    	86.5         	129.4        	480458500.   	274897.4     	3285.995     	65.27962
0.024375     	85.4         	127.7        	450439500.   	264418.6     	3202.193     	64.4427
0.0246875    	84.3         	126.1        	422643400.   	254464.      	3121.733     	63.62696
0.025        	83.3         	124.5        	396880300.   	245002.7     	3043.391     	62.83161
0.0253125    	82.2         	123.         	372979000.   	236003.8     	2968.279     	62.0559
0.025625     	81.2         	121.4        	350784400.   	227439.3     	2897.078     	61.29912
0.0259375    	80.3         	120.         	330155900.   	219282.8     	2826.849     	60.56056
0.02625      	79.3         	118.5        	310966100.   	211511.7     	2759.851     	59.83959
0.0265625    	78.4         	117.1        	293099300.   	204102.7     	2695.396     	59.13559
0.026875     	77.5         	115.7        	276450400.   	197034.4     	2632.669     	58.44796
0.0271875    	76.6         	114.4        	260923500.   	190288.5     	2572.175     	57.77613
0.0275       	75.7         	113.1        	246431400.   	183846.5     	2514.253     	57.11958
0.0278125    	74.8         	111.8        	232894600.   	177691.3     	2457.833     	56.47777
0.028125     	74.          	110.5        	220240400.   	171807.      	2403.113     	55.85023
0.0284375    	73.2         	109.3        	208402500.   	166179.5     	2349.637     	55.23648
0.02875      	72.4         	108.1        	197319600.   	160794.4     	2299.739     	54.63608
0.029375     	70.9         	105.8        	177202600.   	150700.9     	2202.267     	53.47359
0.03         	69.4         	103.6        	159497300.   	141433.3     	2111.069     	52.35953
0.030625     	68.          	101.4        	143872900.   	132908.1     	2025.521     	51.29095
0.03125      	66.6         	99.4         	130049700.   	125053.1     	1945.216     	50.26511
0.031875     	65.3         	97.4         	117790000.   	117803.9     	1869.277     	49.27949
0.0325       	64.          	95.5         	106891400.   	111102.9     	1797.774     	48.33179
0.033125     	62.8         	93.7         	97180720.    	104899.4     	1730.36      	47.41985
0.03375      	61.7         	91.9         	88509650.    	99148.11     	1666.356     	46.54168
0.034375     	60.6         	90.2         	80750640.    	93808.66     	1606.265     	45.69544
0.035        	59.5         	88.6         	73793700.    	88844.66     	1549.044     	44.87943
0.035625     	58.4         	87.          	67543740.    	84224.18     	1494.939     	44.09204
0.03625      	57.4         	85.5         	61918360.    	79917.45     	1443.738     	43.33181
0.036875     	56.4         	84.          	56845920.    	75898.68     	1394.817     	42.59735
0.0375       	55.5         	82.6         	52264060.    	72144.37     	1348.5       	41.88736
0.03875      	53.7         	79.9         	44360960.    	65344.76     	1262.718     	40.5361
0.04         	52.          	77.4         	37849440.    	59371.26     	1184.535     	39.2693
0.04125      	50.5         	75.          	32451860.    	54102.02     	1113.41      	38.07926
0.0425       	49.          	72.8         	27952120.    	49436.62     	1048.619     	36.95922
0.04375      	47.6         	70.7         	24180710.    	45291.21     	989.1694     	35.90318
0.045        	46.3         	68.6         	21003750.    	41594.65     	934.771      	34.90581
0.04625      	45.          	66.8         	18314750.    	38288.48     	884.5027     	33.96235
0.0475       	43.8         	65.          	16028440.    	35322.4      	838.2317     	33.06853
0.04875      	42.7         	63.3         	14076220.    	32654.04     	795.5419     	32.22056
0.05         	41.6         	61.7         	12402500.    	30246.88     	756.1414     	31.41497
0.0525       	39.6         	58.7         	9717679.     	26095.76     	685.2425     	29.91888
0.055        	37.8         	56.          	7700971.     	22668.25     	623.9579     	28.55878
0.0575       	36.2         	53.5         	6166228.     	19813.36     	570.5        	27.31694
0.06         	34.7         	51.2         	4984280.     	17416.74     	523.544      	26.17857
0.0625       	33.3         	49.1         	4064044.     	15389.67     	482.1417     	25.13125
0.065        	32.          	47.2         	3340347.     	13664.23     	445.4514     	24.16449
0.07         	29.7         	43.7         	2306045.     	10912.86     	383.498      	22.43809
0.075        	27.8         	40.7         	1633244.     	8850.199     	333.5518     	20.94182
0.08         	26.          	38.1         	1182788.     	7273.935     	292.7043     	19.63253
0.085        	24.5         	35.8         	873497.1     	6048.955     	258.8233     	18.47722
0.09         	23.1         	33.7         	656360.9     	5082.824     	230.5075     	17.45023
0.1          	20.8         	30.2         	387572.7     	3686.443     	186.0637     	15.70419
0.11         	18.9         	27.4         	240650.7     	2755.47      	153.2269     	14.2754
0.12         	17.3         	25.          	155754.6     	2111.397     	128.282      	13.08455
0.13         	16.          	23.          	104382.1     	1652.043     	108.8826     	12.0767
0.14         	14.9         	21.2         	72060.56     	1320.084     	93.52213     	11.21262
0.15         	13.9         	19.7         	51035.86     	1064.121     	81.1342      	10.46354
0.16         	13.          	18.4         	36959.39     	872.0781     	70.99466     	9.807888
0.17         	12.2         	17.3         	27294.3      	723.1512     	62.59006     	9.229163
0.18         	11.6         	16.2         	20509.01     	608.8422     	55.57931     	8.71453
0.19         	11.          	15.3         	15650.51     	512.3211     	49.64207     	8.253856
0.2          	10.4         	14.5         	12109.74     	429.2969     	44.58204     	7.839037
0.21         	9.9          	13.7         	9488.01      	375.1858     	40.23109     	7.46351
0.22         	9.5          	13.1         	7518.717     	324.449      	36.47314     	7.121907
0.23         	9.1          	12.4         	6020.078     	282.2996     	33.18625     	6.80979
0.24         	8.7          	11.9         	4865.954     	247.0075     	30.3051      	6.523466
0.25         	8.3          	11.3         	3967.397     	217.2376     	27.76951     	6.259826
0.26         	8.           	10.8         	3260.763     	191.9592     	25.52164     	6.016246
0.27         	7.7          	10.4         	2699.89      	170.3669     	23.52015     	5.790484
0.28         	7.4          	10.          	2250.881     	151.8207     	21.73437     	5.580623
0.29         	7.2          	9.6          	1888.554     	135.7844     	20.12596     	5.385007
0.3          	6.9          	9.2          	1594.002     	121.8546     	18.68189     	5.202203
0.31         	6.7          	8.9          	1352.887     	109.7356     	17.37673     	5.03096
0.32         	6.5          	8.6          	1154.236     	99.10939     	16.19326     	4.870185
0.33         	6.3          	8.3          	989.5745     	89.76471     	15.1156      	4.718917
0.34         	6.1          	8.           	852.3091     	81.51672     	14.13361     	4.576306
0.35         	5.9          	7.7          	737.2674     	74.2097      	13.23403     	4.441602
0.36         	5.7          	7.4          	640.3635     	67.71542     	12.40936     	4.314134
0.37         	5.5          	7.2          	558.3479     	61.92459     	11.65122     	4.193306
0.38         	5.3          	7.           	488.6197     	56.75454     	10.95321     	4.078584
0.39         	5.2          	6.8          	429.0844     	53.02598     	10.30947     	3.969487
0.4          	5.           	6.6          	378.0458     	47.91731     	9.712239     	3.865583
0.41         	4.9          	6.4          	334.1229     	44.14803     	9.159722     	3.766481
0.42         	4.8          	6.2          	296.1851     	40.74664     	8.646229     	3.671826
0.43         	4.6          	6.           	263.3025     	37.67179     	8.16845      	3.581297
0.44         	4.5          	5.8          	234.7069     	34.87119     	7.723068     	3.494602
0.45         	4.4          	5.7          	209.7606     	32.32492     	7.30708      	3.411471
0.46         	4.3          	5.5          	187.9319     	30.00354     	6.922593     	3.33166
0.47         	4.1          	5.3          	168.776      	27.88298     	6.554998     	3.254944
0.48         	4.           	5.2          	151.919      	25.94238     	6.213532     	3.181116
0.49         	3.9          	5.1          	137.0457     	24.16273     	5.892454     	3.109985
0.51         	3.7          	4.8          	112.2234     	21.02624     	5.307607     	2.97512
0.52         	3.7          	4.7          	101.8548     	19.64191     	5.039922     	2.91107
0.53         	3.6          	4.6          	92.61866     	18.36479     	4.786965     	2.849082
0.54         	3.5          	4.4          	84.37349     	17.1845      	4.54811      	2.789024
0.55         	3.4          	4.3          	76.99774     	16.09257     	4.322062     	2.730771
0.56         	3.3          	4.2          	70.3866      	15.08087     	4.107995     	2.674205
0.57         	3.3          	4.1          	64.44946     	14.14223     	3.90494      	2.619216
0.58         	3.2          	4.           	59.1078      	13.2705      	3.712149     	2.565699
0.59         	3.1          	3.9          	54.29337     	12.45928     	3.528901     	2.513554
0.6          	3.           	3.8          	49.94674     	11.7041      	3.354538     	2.462684
0.61         	3.           	3.7          	46.01602     	11.00006     	3.188454     	2.413
0.62         	2.9          	3.6          	42.45581     	10.34294     	3.030092     	2.364411
0.63         	2.9          	3.6          	39.22632     	9.728909     	2.878959     	2.316833
0.64         	2.8          	3.5          	36.2925      	9.154495     	2.734548     	2.270182
0.65         	2.7          	3.4          	33.62356     	8.615939     	2.596422     	2.224376
0.66         	2.7          	3.3          	31.19229     	8.112158     	2.464307     	2.179337
0.67         	2.6          	3.2          	28.97464     	7.639032     	2.337662     	2.134985
0.68         	2.6          	3.2          	26.94932     	7.194614     	2.215936     	2.091244
0.69         	2.5          	3.1          	25.09741     	6.776735     	2.099476     	2.048036
0.7          	2.5          	3.           	23.40209     	6.383248     	1.987529     	2.005286
0.71         	2.5          	2.9          	21.8484      	6.012868     	1.87989      	1.962916
0.72         	2.4          	2.9          	20.42295     	5.663275     	1.776286     	1.920852
0.73         	2.4          	2.8          	19.11386     	5.33312      	1.676519     	1.879016
0.74         	2.3          	2.8          	17.91042     	5.021211     	1.580562     	1.837332
0.75         	2.3          	2.7          	16.80306     	4.726094     	1.487887     	1.795721
0.76         	2.3          	2.6          	15.7832      	4.44656      	1.398656     	1.754104
0.77         	2.2          	2.6          	14.84314     	4.181488     	1.312414     	1.7124
0.78         	2.2          	2.5          	13.97596     	3.929837     	1.22922      	1.670524
0.79         	2.2          	2.5          	13.17545     	3.690642     	1.148873     	1.628392
0.8          	2.2          	2.4          	12.436       	3.463001     	1.071251     	1.585911
0.81         	2.1          	2.4          	11.7526      	3.246073     	0.996243     	1.542986
0.82         	2.1          	2.3          	11.12076     	3.039071     	0.9237499    	1.499516
0.83         	2.1          	2.3          	10.53644     	2.841254     	0.853681     	1.45539
0.84         	2.1          	2.2          	9.996066     	2.651924     	0.7859551    	1.410489
0.85         	2.1          	2.2          	9.496476     	2.470416     	0.7204997    	1.364678
0.86         	2.1          	2.2          	9.034919     	2.296099     	0.6572507    	1.31781
0.87         	2.1          	2.1          	8.609022     	2.12836      	0.596152     	1.269712
0.88         	2.1          	2.1          	8.216864     	1.966604     	0.5371557    	1.220186
0.89         	2.1          	2.1          	7.856978     	1.810241     	0.4802223    	1.168993
0.9          	2.1          	2.1          	7.528465     	1.658674     	0.4253207    	1.115848
0.91         	2.1          	2.1          	7.231122     	1.511285     	0.3724297    	1.060391
0.92         	2.1          	2.1          	6.965739     	1.367443     	0.3215392    	1.002166
0.93         	2.1          	2.1          	6.73462      	1.226292     	0.2726528    	0.9405641
0.94         	2.2          	2.1          	6.542584     	1.087047     	0.2257915    	0.8747493
0.95         	2.2          	2.1          	6.399105     	0.948525     	0.1810139    	0.8035045
0.96         	2.3          	2.2          	6.32334      	0.8091091    	0.1383707    	0.7249333
0.97         	2.5          	2.3          	6.358164     	0.6662177    	0.09805382   	0.6357704
0.98         	2.8          	2.5          	6.620833     	0.5149236    	0.06035926   	0.5294367
0.99         	3.4          	2.9          	7.604077     	0.3423657    	0.02605302   	0.3880543

==> anc/Eta10.dat <==
#Kappa       	RF           	RH           	IntF         	IntFPrime    	IntHPrime    	f(0)
0.02046875   	101.7        	152.2        	10660160000. 	4430864.     	9111.924     	241.2451
0.020625     	100.9        	151.1        	10261510000. 	4330282.     	8984.837     	239.4067
0.02078125   	100.2        	149.9        	9880603000.  	4232685.     	8837.794     	237.5959
0.0209375    	99.4         	148.8        	9516524000.  	4138000.     	8706.363     	235.8121
0.02109375   	98.7         	147.7        	9168413000.  	4046112.     	8573.56      	234.0547
0.02125      	98.          	146.6        	8835459000.  	3956912.     	8442.986     	232.3232
0.02140625   	97.2         	145.5        	8516900000.  	3870321.     	8328.738     	230.617
0.0215625    	96.5         	144.5        	8212012000.  	3786207.     	8199.134     	228.9355
0.02171875   	95.9         	143.4        	7920119000.  	3704510.     	8082.359     	227.2781
0.021875     	95.2         	142.4        	7640577000.  	3625147.     	7966.15      	225.6445
0.02203125   	94.5         	141.4        	7372782000.  	3548029.     	7853.75      	224.034
0.0221875    	93.8         	140.4        	7116164000.  	3473078.     	7748.253     	222.4463
0.02234375   	93.2         	139.4        	6870181000.  	3400197.     	7633.496     	220.8807
0.0225       	92.5         	138.4        	6634322000.  	3329345.     	7530.977     	219.3368
0.02265625   	91.9         	137.4        	6408107000.  	3260440.     	7422.553     	217.8143
0.0228125    	91.2         	136.5        	6191075000.  	3193426.     	7327.143     	216.3126
0.02296875   	90.6         	135.6        	5982798000.  	3128225.     	7227.399     	214.8314
0.023125     	90.          	134.6        	5782869000.  	3064775.     	7132.393     	213.3701
0.02328125   	89.4         	133.7        	5590890000.  	3003019.     	7032.714     	211.9285
0.0234375    	88.8         	132.8        	5406505000.  	2942914.     	6938.965     	210.5061
0.02359375   	88.2         	131.9        	5229364000.  	2884399.     	6848.777     	209.1026
0.02375      	87.6         	131.1        	5059136000.  	2827411.     	6754.021     	207.7175
0.02390625   	87.1         	130.2        	4895508000.  	2771915.     	6668.589     	206.3505
0.0240625    	86.5         	129.3        	4738184000.  	2717847.     	6575.572     	205.0013
0.02421875   	85.9         	128.5        	4586884000.  	2665182.     	6492.521     	203.6694
0.024375     	85.4         	127.7        	4441338000.  	2613860.     	6409.989     	202.3547
0.02453125   	84.9         	126.8        	4301295000.  	2563852.     	6335.442     	201.0567
0.0246875    	84.3         	126.         	4166516000.  	2515088.     	6247.126     	199.7751
0.02484375   	83.8         	125.2        	4036762000.  	2467556.     	6170.341     	198.5097
0.025        	83.3         	124.4        	3911826000.  	2421207.     	6090.255     	197.26
0.02515625   	82.7         	123.6        	3791497000.  	2376013.     	6014.509     	196.0259
0.0253125    	82.2         	122.9        	3675578000.  	2331932.     	5942.183     	194.8071
0.02546875   	81.7         	122.1        	3563882000.  	2288931.     	5867.557     	193.6031
0.025625     	81.2         	121.4        	3456231000.  	2246982.     	5804.547     	192.4139
0.02578125   	80.7         	120.6        	3352454000.  	2206026.     	5723.953     	191.2391
0.0259375    	80.3         	119.9        	3252391000.  	2166071.     	5658.147     	190.0784
0.02609375   	79.8         	119.2        	3155887000.  	2127066.     	5584.235     	188.9317
0.02625      	79.3         	118.4        	3062796000.  	2089000.     	5525.916     	187.7985
0.02640625   	78.8         	117.7        	2972977000.  	2051821.     	5455.759     	186.6788
0.0265625    	78.4         	117.         	2886298000.  	2015522.     	5393.515     	185.5723
0.02671875   	77.9         	116.3        	2802630000.  	1980069.     	5331.845     	184.4787
0.026875     	77.5         	115.7        	2721853000.  	1945432.     	5266.499     	183.3979
0.0271875    	76.6         	114.3        	2568514000.  	1878545.     	5141.995     	181.2734
0.0275       	75.7         	113.         	2425415000.  	1814684.     	5029.53      	179.1972
0.0278125    	74.8         	111.7        	2291768000.  	1753669.     	4919.742     	177.1677
0.028125     	74.          	110.5        	2166853000.  	1695341.     	4806.133     	175.1832
0.0284375    	73.2         	109.2        	2050011000.  	1639564.     	4697.614     	173.2424
0.02875      	72.4         	108.         	1940641000.  	1586202.     	4600.804     	171.3438
0.0290625    	71.6         	106.9        	1838192000.  	1535115.     	4502.588     	169.486
0.029375     	70.9         	105.7        	1742158000.  	1486186.     	4402.252     	167.6677
0.0296875    	70.1         	104.6        	1652076000.  	1439315.     	4310.721     	165.8877
0.03         	69.4         	103.5        	1567520000.  	1394379.     	4221.361     	164.1448
0.0303125    	68.7         	102.4        	1488098000.  	1351284.     	4133.773     	162.4379
0.030625     	68.          	101.3        	1413452000.  	1309937.     	4047.614     	160.7657
0.0309375    	67.3         	100.3        	1343250000.  	1270259.     	3968.542     	159.1274
0.03125      	66.6         	99.3         	1277185000.  	1232157.     	3888.732     	157.5218
0.0315625    	66.          	98.3         	1214977000.  	1195557.     	3813.756     	155.948
0.031875     	65.3         	97.3         	1156366000.  	1160381.     	3735.76      	154.4051
0.0321875    	64.7         	96.4         	1101111000.  	1126568.     	3662.427     	152.8921
0.0325       	64.          	95.4         	1048991000.  	1094052.     	3593.727     	151.4082
0.0328125    	63.4         	94.5         	999799900.   	1062765.     	3522.589     	149.9526
0.033125     	62.8         	93.6         	953347900.   	1032658.     	3459.449     	148.5244
0.0334375    	62.3         	92.7         	909458700.   	1003664.     	3389.899     	147.123
0.03375      	61.7         	91.8         	867969000.   	975747.4     	3328.346     	145.7475
0.0340625    	61.1         	91.          	828727200.   	948850.5     	3267.093     	144.3972
0.034375     	60.6         	90.2         	791592700.   	922925.9     	3207.238     	143.0715
0.0346875    	60.          	89.3         	756434600.   	897932.      	3149.377     	141.7697
0.035        	59.5         	88.5         	723131600.   	873826.4     	3090.894     	140.4911
0.0353125    	59.          	87.7         	691570200.   	850574.1     	3037.357     	139.2352
0.035625     	58.4         	87.          	661645500.   	828135.2     	2983.222     	138.0012
0.03625      	57.4         	85.4         	606319900.   	785556.7     	2880.796     	135.5972
0.036875     	56.4         	84.          	556447000.   	745828.6     	2782.003     	133.2747
0.0375       	55.5         	82.5         	511410700.   	708727.1     	2690.614     	131.0296
0.038125     	54.6         	81.2         	470672600.   	674031.8     	2604.756     	128.8581
0.03875      	53.7         	79.8         	433762200.   	641545.6     	2518.064     	126.7567
0.039375     	52.9         	78.5         	400266700.   	611107.1     	2438.534     	124.7219
0.04         	52.          	77.3         	369823400.   	582551.6     	2361.085     	122.7508
0.040625     	51.2         	76.1         	342112900.   	555736.7     	2287.945     	120.8403
0.04125      	50.5         	74.9         	316853500.   	530532.      	2219.055     	118.9877
0.041875     	49.7         	73.8         	293796200.   	506824.5     	2154.776     	117.1904
0.0425       	49.          	72.7         	272720400.   	484494.3     	2088.965     	115.446
0.043125     	48.3         	71.6         	253430300.   	463449.3     	2027.752     	113.7521
0.04375      	47.6         	70.6         	235752200.   	443599.1     	1970.53      	112.1066
0.044375     	46.9         	69.6         	219531100.   	424860.5     	1915.246     	110.5075
0.045        	46.3         	68.6         	204629000.   	407154.8     	1862.436     	108.9528
0.045625     	45.6         	67.6         	190922500.   	390410.9     	1810.85      	107.4407
0.04625      	45.          	66.7         	178301400.   	374567.1     	1760.339     	105.9694
0.046875     	44.4         	65.8         	166667100.   	359562.9     	1713.617     	104.5374
0.0475       	43.8         	64.9         	155929700.   	345344.8     	1668.347     	103.1431
0.04875      	42.7         	63.2         	136838300.   	319064.6     	1582.719     	100.4617
0.05         	41.6         	61.6         	120479600.   	295367.9     	1503.523     	97.91432
0.05125      	40.6         	60.1         	106408800.   	273941.1     	1430.079     	95.49124
0.0525       	39.6         	58.6         	94261340.    	254526.3     	1361.904     	93.18355
0.05375      	38.7         	57.2         	83737670.    	236887.6     	1298.376     	90.98318
0.055        	37.8         	55.9         	74590370.    	220831.7     	1239.226     	88.88284
0.05625      	37.          	54.6         	66614150.    	206181.2     	1183.925     	86.87583
0.0575       	36.2         	53.4         	59637940.    	192787.8     	1132.297     	84.95609
0.05875      	35.4         	52.2         	53518660.    	180732.8     	1083.775     	83.11804
0.06         	34.7         	51.1         	48136110.    	169262.7     	1038.462     	81.35656
0.06125      	34.          	50.1         	43388960.    	158916.3     	995.7764     	79.66699
0.0625       	33.3         	49.          	39191520.    	149384.      	955.6769     	78.04499
0.065        	32.          	47.1         	32165480.    	132478.7     	882.5779     	74.98815
0.0675       	30.8         	45.3         	26595130.    	118006.3     	817.0428     	72.15772
0.07         	29.7         	43.6         	22140870.    	105547.8     	758.6373     	69.52946
0.0725       	28.7         	42.1         	18550620.    	94768.44     	706.3208     	67.08245
0.075        	27.8         	40.7         	15635260.    	85203.75     	658.964      	64.79856
0.0775       	26.9         	39.3         	13251520.    	77201.83     	616.328      	62.66201
0.08         	26.          	38.          	11289810.    	70016.34     	577.6032     	60.65898
0.0825       	25.2         	36.8         	9665600.     	63682.75     	542.3053     	58.77734
0.085        	24.5         	35.7         	8313148.     	58085.11     	509.8096     	57.00637
0.09         	23.1         	33.7         	6228303.     	48648.76     	453.6878     	53.75955
0.095        	21.9         	31.8         	4738979.     	41193.89     	405.9984     	50.85445
0.1          	20.8         	30.2         	3656132.     	35086.17     	365.2961     	48.23982
0.105        	19.8         	28.7         	2856228.     	30083.06     	330.3739     	45.87414
0.11         	18.9         	27.3         	2256794.     	26141.67     	300.0717     	43.72348
0.12         	17.3         	24.9         	1452033.     	19934.24     	250.6464     	39.95965
0.13         	16.          	22.9         	967356.9     	15522.06     	212.1291     	36.77467
0.14         	14.9         	21.2         	663862.2     	12302.73     	181.8408     	34.04446
0.15         	13.9         	19.7         	467379.6     	9901.625     	157.2485     	31.67805
0.16         	13.          	18.4         	336455.5     	8075.386     	137.2832     	29.6072
0.17         	12.2         	17.2         	246989.1     	6428.805     	120.8145     	27.77975
0.18         	11.6         	16.2         	184479.4     	5578.182     	107.0248     	26.15511
0.19         	11.          	15.3         	139934.1     	4977.171     	95.34755     	24.70123
0.2          	10.4         	14.5         	107625.7     	3891.971     	85.41601     	23.39248
0.21         	9.9          	13.7         	83817.85     	3390.983     	76.94292     	22.20812
0.22         	9.5          	13.          	66020.63     	2918.322     	69.66386     	21.13117
0.23         	9.1          	12.4         	52542.02     	2526.924     	63.17021     	20.1476
0.24         	8.7          	11.8         	42211.93     	2200.367     	57.59084     	19.24572
0.25         	8.3          	11.3         	34208.14     	1925.882     	52.67279     	18.41572
0.26         	8.           	10.8         	27944.31     	1693.592     	48.27651     	17.64928
0.27         	7.7          	10.4         	22996.64     	1495.868     	44.43261     	16.93934
0.28         	7.4          	10.          	19054.97     	1317.344     	40.96103     	16.27982
0.29         	7.2          	9.6          	15889.72     	1180.861     	37.8546      	15.66549
0.3          	6.9          	9.2          	13329.06     	1054.818     	35.06395     	15.09182
0.31         	6.7          	8.9          	11243.19     	945.2688     	32.55264     	14.55487
0.32         	6.5          	8.5          	9533.052     	849.7018     	30.27878     	14.05117
0.33         	6.3          	8.2          	8122.472     	765.9441     	28.22032     	13.57768
0.34         	6.1          	8.           	6952.345     	692.2804     	26.32964     	13.13174
0.35         	5.9          	7.7          	5976.482     	627.28       	24.61263     	12.71096
0.36         	5.8          	7.4          	5158.52      	569.7071     	23.04196     	12.31323
0.37         	5.6          	7.2          	4469.643     	518.5423     	21.60383     	11.93667
0.38         	5.5          	7.           	3886.862     	475.1945     	20.2674      	11.5796
0.39         	5.3          	6.8          	3391.734     	457.6554     	19.04503     	11.2405
0.4          	5.2          	6.6          	2969.371     	395.7414     	17.91768     	10.918
0.41         	5.1          	6.4          	2607.695     	361.5843     	16.87093     	10.61089
0.42         	4.9          	6.2          	2296.854     	332.3003     	15.90071     	10.31804
0.43         	4.8          	6.           	2028.773     	306.8761     	15.00157     	10.03844
0.44         	4.7          	5.8          	1796.804     	282.7816     	14.16594     	9.771182
0.45         	4.6          	5.7          	1595.447     	260.9549     	13.3903      	9.51542
0.46         	4.5          	5.5          	1420.134     	241.127      	12.66209     	9.27039
0.47         	4.4          	5.4          	1267.056     	223.1021     	11.98129     	9.035389
0.48         	4.3          	5.2          	1133.023     	206.6481     	11.34567     	8.809774
0.49         	4.2          	5.1          	1015.356     	191.6351     	10.74843     	8.592953
0.51         	4.           	4.8          	820.4215     	165.3258     	9.666471     	8.183552
0.52         	3.9          	4.7          	739.6189     	153.7817     	9.172982     	7.990001
0.53         	3.8          	4.6          	668.0019     	143.1736     	8.70826      	7.803296
0.54         	3.7          	4.5          	604.389      	133.4106     	8.270146     	7.623036
0.55         	3.6          	4.4          	547.7691     	124.4153     	7.856174     	7.448848
0.56         	3.6          	4.3          	497.2721     	116.1153     	7.465585     	7.280384
0.57         	3.5          	4.2          	452.1494     	108.4469     	7.096294     	7.117319
0.58         	3.4          	4.1          	411.7545     	101.3556     	6.747292     	6.959349
0.59         	3.3          	4.           	375.5273     	94.78549     	6.41607      	6.806189
0.6          	3.3          	3.9          	342.982      	88.69348     	6.101775     	6.657571
0.61         	3.2          	3.8          	313.696      	83.03856     	5.80218      	6.513244
0.62         	3.1          	3.7          	287.3005     	77.78307     	5.51914      	6.372968
0.63         	3.1          	3.6          	263.4738     	72.89481     	5.25207      	6.236519
0.64         	3.           	3.5          	241.9338     	68.33398     	4.993217     	6.103683
0.65         	2.9          	3.4          	222.4331     	64.09179     	4.748571     	5.974257
0.66         	2.9          	3.3          	204.7545     	60.13616     	4.515223     	5.848046
0.67         	2.8          	3.3          	188.7065     	56.43689     	4.29468      	5.724864
0.68         	2.8          	3.2          	174.12       	52.9746      	4.081259     	5.604534
0.69         	2.7          	3.1          	160.8461     	49.74182     	3.876501     	5.48688
0.7          	2.6          	3.           	148.7522     	46.70747     	3.681612     	5.371737
0.71         	2.6          	3.           	137.7215     	43.86648     	3.493047     	5.258939
0.72         	2.5          	2.9          	127.6497     	41.20117     	3.313758     	5.148325
0.73         	2.5          	2.8          	118.4445     	38.6985      	3.141709     	5.039737
0.74         	2.4          	2.8          	110.0234     	36.34652     	2.977649     	4.933015
0.75         	2.4          	2.7          	102.3134     	34.13422     	2.817516     	4.827999
0.76         	2.3          	2.6          	95.24893     	32.05547     	2.664454     	4.724524
0.77         	2.3          	2.6          	88.77151     	30.08969     	2.516975     	4.622424
0.78         	2.3          	2.5          	82.82917     	28.23841     	2.374718     	4.521523
0.79         	2.2          	2.4          	77.37545     	26.49028     	2.237294     	4.421634
0.8          	2.2          	2.4          	72.36902     	24.83887     	2.104165     	4.322559
0.81         	2.1          	2.3          	67.77278     	23.27681     	1.975221     	4.224079
0.82         	2.1          	2.2          	63.55454     	21.79768     	1.850027     	4.12595
0.83         	2.           	2.2          	59.6854      	20.39546     	1.728246     	4.027899
0.84         	2.           	2.1          	56.14035     	19.06447     	1.609545     	3.929606
0.85         	2.           	2.1          	52.89793     	17.7986      	1.493483     	3.830698
0.86         	1.9          	2.           	49.94027     	16.59418     	1.379815     	3.730726
0.87         	1.9          	1.9          	47.25325     	15.44571     	1.268439     	3.62914
0.88         	1.9          	1.9          	44.82689     	14.3477      	1.158854     	3.525252
0.89         	1.8          	1.8          	42.65613     	13.2955      	1.050439     	3.418186
0.9          	1.8          	1.8          	40.74208     	12.28394     	0.9430866    	3.306796
0.91         	1.8          	1.7          	39.09426     	11.30753     	0.836471     	3.189556
0.92         	1.7          	1.6          	37.73445     	10.36059     	0.730246     	3.064372
0.93         	1.7          	1.6          	36.70372     	9.434476     	0.6243675    	2.928299
0.94         	1.7          	1.5          	36.07574     	8.520427     	0.5187976    	2.777056
0.95         	1.7          	1.5          	35.98423     	7.605469     	0.4137345    	2.604202
0.96         	1.8          	1.5          	36.68649     	6.670172     	0.3102867    	2.399615
0.97         	1.9          	1.5          	38.7344      	5.68229      	0.2106904    	2.146412
0.98         	2.1          	1.6          	43.57399     	4.580055     	0.1191458    	1.813394
0.99         	2.7          	2.1          	56.9846      	3.208766     	0.04329626   	1.327278

==> anc/Eta100.dat <==
#Kappa       	RF           	RH           	IntF         	IntFPrime    	IntHPrime    	f(0)
0.02796875   	74.4         	111.         	22215110000. 	17203730.    	7882.356     	556.254
0.028125     	74.          	110.4        	21602510000. 	16915890.    	7823.564     	553.1339
0.02828125   	73.6         	109.8        	21010050000. 	16634410.    	7828.683     	550.0482
0.0284375    	73.2         	109.2        	20436960000. 	16358860.    	7621.717     	546.9965
0.02859375   	72.8         	108.6        	19882490000. 	16089730.    	7633.025     	543.978
0.02875      	72.4         	108.         	19345960000. 	15826110.    	7516.725     	540.9925
0.02890625   	72.          	107.4        	18826690000. 	15568280.    	7374.872     	538.0391
0.0290625    	71.6         	106.8        	18324030000. 	15316100.    	7403.255     	535.1176
0.02921875   	71.2         	106.2        	17837370000. 	15069030.    	7206.522     	532.2273
0.029375     	70.9         	105.7        	17366120000. 	14827510.    	7181.566     	529.3677
0.02953125   	70.5         	105.1        	16909710000. 	14591020.    	7166.29      	526.5384
0.0296875    	70.1         	104.5        	16467600000. 	14359460.    	6977.32      	523.7389
0.02984375   	69.7         	104.         	16039270000. 	14132890.    	6979.624     	520.9687
0.03         	69.4         	103.4        	15624230000. 	13910790.    	6848.709     	518.2273
0.03015625   	69.          	102.9        	15221980000. 	13693620.    	6844.231     	515.5144
0.0303125    	68.7         	102.3        	14832090000. 	13480500.    	6721.315     	512.8294
0.03046875   	68.3         	101.8        	14454100000. 	13272130.    	6683.918     	510.1719
0.030625     	68.          	101.3        	14087600000. 	13067730.    	6603.458     	507.5416
0.03078125   	67.6         	100.8        	13732170000. 	12867630.    	6500.105     	504.938
0.0309375    	67.3         	100.2        	13387440000. 	12671650.    	6526.878     	502.3607
0.03109375   	66.9         	99.7         	13053030000. 	12479480.    	6360.005     	499.8093
0.03125      	66.6         	99.2         	12728570000. 	12291260.    	6392.424     	497.2834
0.03140625   	66.3         	98.7         	12413740000. 	12106690.    	6248.213     	494.7826
0.0315625    	66.          	98.2         	12108190000. 	11925930.    	6262.818     	492.3066
0.03171875   	65.6         	97.7         	11811610000. 	11748440.    	6103.075     	489.855
0.031875     	65.3         	97.3         	11523680000. 	11574680.    	6146.362     	487.4274
0.03203125   	65.          	96.8         	11244130000. 	11404190.    	5998.724     	485.0235
0.0321875    	64.7         	96.3         	10972670000. 	11237120.    	6002.788     	482.6429
0.03234375   	64.4         	95.8         	10709020000. 	11073150.    	5875.471     	480.2854
0.0325       	64.          	95.4         	10452930000. 	10912530.    	5883.767     	477.9505
0.0328125    	63.4         	94.5         	9962409000.  	10600170.    	5769.787     	473.3474
0.033125     	62.8         	93.5         	9499215000.  	10299680.    	5670.74      	468.8312
0.0334375    	62.3         	92.7         	9061589000.  	10010160.    	5535.51      	464.3994
0.03375      	61.7         	91.8         	8647900000.  	9731501.     	5437.195     	460.0497
0.0340625    	61.1         	90.9         	8256635000.  	9462981.     	5333.325     	455.7798
0.034375     	60.6         	90.1         	7886422000.  	9204205.     	5211.951     	451.5875
0.0346875    	60.          	89.3         	7535863000.  	8954754.     	5125.511     	447.4707
0.035        	59.5         	88.5         	7203840000.  	8714106.     	5021.254     	443.4275
0.0353125    	59.          	87.7         	6889186000.  	8482035.     	4947.728     	439.4558
0.035625     	58.4         	86.9         	6590859000.  	8258060.     	4862.668     	435.5538
0.0359375    	57.9         	86.1         	6307876000.  	8041904.     	4795.39      	431.7197
0.03625      	57.4         	85.4         	6039327000.  	7833063.     	4682.79      	427.9517
0.0365625    	56.9         	84.6         	5784359000.  	7631414.     	4617.006     	424.2481
0.036875     	56.4         	83.9         	5542180000.  	7436558.     	4537.524     	420.6072
0.0371875    	56.          	83.2         	5312047000.  	7248272.     	4458.79      	417.0276
0.0375       	55.5         	82.5         	5093268000.  	7066275.     	4381.411     	413.5076
0.0378125    	55.1         	81.8         	4885196000.  	6890228.     	4302.482     	410.0458
0.038125     	54.6         	81.1         	4687224000.  	6720052.     	4258.287     	406.6407
0.0384375    	54.2         	80.4         	4498786000.  	6555210.     	4166.932     	403.291
0.03875      	53.7         	79.8         	4319351000.  	6395807.     	4096.188     	399.9953
0.0390625    	53.3         	79.1         	4148422000.  	6241439.     	4029.021     	396.7524
0.039375     	52.9         	78.5         	3985532000.  	6092046.     	3984.444     	393.5609
0.0396875    	52.4         	77.9         	3830245000.  	5947307.     	3900.144     	390.4197
0.04         	52.          	77.2         	3682147000.  	5807078.     	3842.967     	387.3276
0.0403125    	51.6         	76.6         	3540857000.  	5671251.     	3807.054     	384.2834
0.040625     	51.2         	76.          	3406012000.  	5539477.     	3719.752     	381.2861
0.0409375    	50.8         	75.5         	3277271000.  	5411833.     	3668.154     	378.3345
0.04125      	50.5         	74.9         	3154316000.  	5288035.     	3642.295     	375.4276
0.0415625    	50.1         	74.3         	3036845000.  	5167884.     	3545.258     	372.5644
0.041875     	49.7         	73.7         	2924575000.  	5051477.     	3534.884     	369.744
0.0421875    	49.3         	73.2         	2817240000.  	4938376.     	3455.256     	366.9654
0.0425       	49.          	72.6         	2714589000.  	4828627.     	3392.926     	364.2276
0.0428125    	48.6         	72.1         	2616385000.  	4722136.     	3374.219     	361.5298
0.043125     	48.3         	71.6         	2522407000.  	4618641.     	3286.757     	358.8711
0.04375      	47.6         	70.5         	2346291000.  	4420610.     	3221.351     	353.6676
0.044375     	46.9         	69.5         	2184702000.  	4233666.     	3137.233     	348.6107
0.045        	46.3         	68.5         	2036259000.  	4057044.     	3060.83      	343.6943
0.045625     	45.6         	67.6         	1899735000.  	3890009.     	2977.297     	338.9125
0.04625      	45.          	66.6         	1774027000.  	3733088.     	2874.915     	334.26
0.046875     	44.4         	65.7         	1658151000.  	3582239.     	2793.991     	329.7316
0.0475       	43.8         	64.8         	1551232000.  	3440451.     	2719.884     	325.3223
0.048125     	43.3         	64.          	1452446000.  	3305948.     	2649.317     	321.0276
0.04875      	42.7         	63.2         	1361106000.  	3178382.     	2580.303     	316.8429
0.049375     	42.2         	62.3         	1276559000.  	3057073.     	2515.908     	312.7642
0.05         	41.6         	61.5         	1198223000.  	2941964.     	2449.937     	308.7875
0.050625     	41.1         	60.8         	1125574000.  	2832442.     	2390.411     	304.909
0.05125      	40.6         	60.          	1058135000.  	2728246.     	2331.932     	301.1251
0.051875     	40.1         	59.3         	995477000.   	2629107.     	2275.038     	297.4323
0.0525       	39.6         	58.5         	937209200.   	2534640.     	2220.65      	293.8275
0.053125     	39.2         	57.8         	882977300.   	2444601.     	2168.714     	290.3074
0.05375      	38.7         	57.2         	832459400.   	2358742.     	2118.603     	286.8693
0.054375     	38.3         	56.5         	785362800.   	2276823.     	2067.933     	283.5102
0.055        	37.8         	55.8         	741419800.   	2198653.     	2020.909     	280.2274
0.055625     	37.4         	55.2         	700387800.   	2123956.     	1974.523     	277.0184
0.05625      	37.          	54.6         	662044300.   	2052562.     	1930.163     	273.8807
0.056875     	36.6         	53.9         	626186400.   	1984369.     	1888.227     	270.8119
0.0575       	36.2         	53.3         	592628300.   	1919047.     	1845.99      	267.8099
0.05875      	35.4         	52.2         	531745800.   	1796736.     	1763.366     	261.9974
0.06         	34.7         	51.1         	478199100.   	1684627.     	1692.798     	256.4272
0.06125      	34.          	50.          	430978900.   	1581175.     	1623.468     	251.0842
0.0625       	33.3         	49.          	389231300.   	1486397.     	1558.243     	245.955
0.06375      	32.7         	48.          	352231400.   	1398804.     	1496.718     	241.0269
0.065        	32.          	47.          	319362000.   	1317922.     	1434.129     	236.2884
0.06625      	31.4         	46.1         	290095800.   	1243039.     	1383.999     	231.7287
0.0675       	30.8         	45.3         	263981000.   	1173684.     	1331.822     	227.3378
0.06875      	30.3         	44.4         	240629300.   	1109338.     	1283.777     	223.1066
0.07         	29.7         	43.6         	219706200.   	1049558.     	1235.973     	219.0265
0.07125      	29.2         	42.8         	200922400.   	993826.6     	1193.066     	215.0896
0.0725       	28.7         	42.          	184027500.   	942185.      	1151.491     	211.2884
0.07375      	28.2         	41.3         	168804000.   	893885.7     	1112.037     	207.616
0.075        	27.8         	40.6         	155062300.   	844745.9     	1072.516     	204.0661
0.0775       	26.9         	39.2         	131384200.   	767214.      	1003.045     	197.3097
0.08         	26.          	38.          	111902600.   	695667.3     	941.5384     	190.9756
0.0825       	25.2         	36.8         	95776370.    	633600.9     	883.9869     	185.0253
0.085        	24.5         	35.7         	82351360.    	576852.5     	831.4106     	179.425
0.0875       	23.8         	34.6         	71115160.    	527350.3     	783.8471     	174.1447
0.09         	23.1         	33.6         	61663160.    	483292.5     	739.6975     	169.1578
0.0925       	22.5         	32.7         	53674110.    	444017.3     	698.9169     	164.4403
0.095        	21.9         	31.8         	46891080.    	408772.7     	661.9545     	159.9711
0.0975       	21.3         	30.9         	41107340.    	378348.1     	627.0963     	155.7311
0.1          	20.8         	30.1         	36155630.    	346853.3     	595.3152     	151.703
0.105        	19.8         	28.6         	28228950.    	299466.7     	538.6545     	144.2222
0.11         	18.9         	27.3         	22291530.    	259193.8     	488.8957     	137.4213
0.115        	18.1         	26.          	17785850.    	225510.6     	445.8031     	131.2117
0.12         	17.3         	24.9         	14325680.    	197389.2     	408.0962     	125.5194
0.125        	16.7         	23.8         	11639290.    	173687.4     	375.0987     	120.2824
0.13         	16.          	22.9         	9532615.     	153567.2     	345.7534     	115.448
0.14         	14.9         	21.1         	6534082.     	121448.6     	295.7972     	106.8148
0.15         	13.9         	19.7         	4594684.     	97789.71     	256.3148     	99.33216
0.16         	13.          	18.3         	3303606.     	79685.12     	223.52       	92.78424
0.17         	12.2         	17.2         	2422191.     	62759.69     	196.4273     	87.00606
0.18         	11.6         	16.2         	1806940.     	55138.08     	174.2613     	81.8693
0.19         	11.          	15.2         	1368933.     	46003.       	155.3304     	77.27263
0.2          	10.4         	14.4         	1051550.     	38107.49     	139.1093     	73.13501
0.21         	9.9          	13.7         	817907.7     	33311.18     	125.2116     	69.3908
0.22         	9.5          	13.          	643424.8     	28643.56     	113.7926     	65.98633
0.23         	9.1          	12.4         	511411.4     	24778.11     	102.6352     	62.87724
0.24         	8.7          	11.8         	410335.7     	21556.17     	93.46852     	60.02658
0.25         	8.3          	11.3         	332100.6     	18850.46     	85.34169     	57.40329
0.26         	8.           	10.8         	270935.      	16561.06     	78.38916     	54.98111
0.27         	7.7          	10.3         	222670.7     	14614.69     	72.44045     	52.73766
0.28         	7.4          	9.9          	184259.3     	12948.22     	66.46013     	50.65375
0.29         	7.2          	9.5          	153445.8     	11514.76     	61.48693     	48.71285
0.3          	6.9          	9.2          	128542.8     	10276.57     	56.86115     	46.90061
0.31         	6.7          	8.8          	108281.2     	9200.622     	52.92341     	45.20456
0.32         	6.5          	8.5          	91684.47     	8262.492     	49.21517     	43.61377
0.33         	6.3          	8.2          	78010.26     	7441.193     	45.84359     	42.11863
0.34         	6.1          	7.9          	66678.74     	6718.939     	42.82106     	40.71068
0.35         	5.9          	7.7          	57238.73     	6082.244     	39.95905     	39.3824
0.36         	5.8          	7.4          	49334.8      	5518.737     	37.40242     	38.12712
0.37         	5.6          	7.2          	42685.36     	5018.466     	35.03781     	36.93889
0.38         	5.5          	6.9          	37066.21     	4572.948     	32.89506     	35.81239
0.39         	5.3          	6.7          	32297.45     	4223.995     	30.90989     	34.74282
0.4          	5.2          	6.5          	28234.02     	3806.475     	29.05344     	33.72589
0.41         	5.1          	6.3          	24758.33     	3451.177     	27.35126     	32.7577
0.42         	5.           	6.1          	21774.51     	3211.787     	25.77001     	31.83474
0.43         	4.8          	6.           	19204.06     	2952.679     	24.28893     	30.95382
0.44         	4.7          	5.8          	16982.39     	2718.375     	22.94256     	30.11204
0.45         	4.6          	5.6          	15056.17     	2506.238     	21.70151     	29.30673
0.46         	4.5          	5.5          	13380.91     	2313.554     	20.5074      	28.5355
0.47         	4.4          	5.3          	11919.87     	2138.46      	19.3949      	27.79612
0.48         	4.3          	5.2          	10642.09     	1978.942     	18.39323     	27.08656
0.49         	4.2          	5.1          	9521.651     	1833.408     	17.41726     	26.40495
0.51         	4.1          	4.8          	7668.686     	1578.688     	15.64784     	25.11884
0.52         	4.           	4.7          	6902.01      	1467.07      	14.84856     	24.51129
0.53         	3.9          	4.6          	6223.303     	1364.55      	14.09209     	23.92556
0.54         	3.8          	4.4          	5621.183     	1270.351     	13.38168     	23.36038
0.55         	3.8          	4.3          	5085.904     	1183.576     	12.71075     	22.81458
0.56         	3.7          	4.2          	4609.088     	1103.593     	12.08145     	22.28707
0.57         	3.6          	4.1          	4183.546     	1029.752     	11.48926     	21.77684
0.58         	3.6          	4.           	3803.055     	961.5055     	10.9232      	21.28293
0.59         	3.5          	3.9          	3462.245     	898.3343     	10.38609     	20.80444
0.6          	3.4          	3.8          	3156.452     	839.7767     	9.874243     	20.34055
0.61         	3.4          	3.7          	2881.625     	785.5331     	9.39607      	19.89047
0.62         	3.3          	3.7          	2634.233     	735.169      	8.939644     	19.45346
0.63         	3.2          	3.6          	2411.196     	688.3587     	8.505266     	19.02882
0.64         	3.2          	3.5          	2209.816     	644.8105     	8.092299     	18.61589
0.65         	3.1          	3.4          	2027.731     	604.3304     	7.699095     	18.21405
0.66         	3.           	3.3          	1862.867     	566.5071     	7.323672     	17.82271
0.67         	3.           	3.2          	1713.393     	531.2205     	6.973089     	17.44129
0.68         	2.9          	3.2          	1577.701     	498.1747     	6.634509     	17.06925
0.69         	2.8          	3.1          	1454.366     	467.4648     	6.291906     	16.70609
0.7          	2.8          	3.           	1342.136     	438.5545     	5.975769     	16.35129
0.71         	2.7          	3.           	1239.894     	411.5395     	5.675565     	16.00437
0.72         	2.7          	2.9          	1146.651     	386.2909     	5.389024     	15.66488
0.73         	2.6          	2.8          	1061.527     	362.5393     	5.107325     	15.33234
0.74         	2.6          	2.7          	983.7418     	340.2917     	4.844215     	15.00631
0.75         	2.5          	2.7          	912.5985     	319.3687     	4.592817     	14.68635
0.76         	2.5          	2.6          	847.4762     	299.6445     	4.3511       	14.372
0.77         	2.4          	2.5          	787.8211     	281.1265     	4.119672     	14.06284
0.78         	2.4          	2.5          	733.1383     	263.6848     	3.896253     	13.75839
0.79         	2.3          	2.4          	682.9864     	247.2418     	3.680354     	13.4582
0.8          	2.3          	2.4          	636.971      	231.7254     	3.471314     	13.16178
0.81         	2.2          	2.3          	594.7408     	217.069      	3.268716     	12.86863
0.82         	2.2          	2.2          	555.9832     	203.2107     	3.07225      	12.57819
0.83         	2.1          	2.2          	520.4214     	190.0926     	2.881579     	12.28987
0.84         	2.1          	2.1          	487.8118     	177.6605     	2.693072     	12.00301
0.85         	2.           	2.           	457.9429     	165.8528     	2.51583      	11.71686
0.86         	2.           	2.           	430.6344     	154.6412     	2.339827     	11.43054
0.87         	1.9          	1.9          	405.7384     	143.9678     	2.166683     	11.14301
0.88         	1.9          	1.8          	383.1417     	133.7966     	1.996592     	10.85301
0.89         	1.8          	1.8          	362.7756     	124.0681     	1.830172     	10.55893
0.9          	1.8          	1.7          	344.6199     	114.7432     	1.663706     	10.25867
0.91         	1.7          	1.6          	328.7315     	105.7742     	1.498067     	9.949345
0.92         	1.7          	1.5          	315.2806     	97.10894     	1.331211     	9.626822
0.93         	1.6          	1.5          	304.6323     	88.68545     	1.16109      	9.284699
0.94         	1.6          	1.4          	297.5202     	80.42704     	0.9840925    	8.912128
0.95         	1.5          	1.2          	295.4796     	72.22534     	0.794948     	8.488029
0.96         	1.5          	1.1          	302.0872     	63.90299     	0.5852576    	7.962499
0.97         	1.6          	1.           	326.3564     	55.09516     	0.3558078    	7.202779
0.98         	1.8          	1.2          	386.3037     	44.97906     	0.1651529    	6.026016
0.99         	2.5          	1.8          	537.2333     	31.84574     	0.04993674   	4.309098

==> anc/Eta1000.dat <==
#Kappa       	RF           	RH           	IntF         	IntFPrime    	IntHPrime    	f(0)
0.0925       	22.5         	32.6         	535885600.   	4435454.     	987.164      	519.5932
0.095        	21.9         	31.7         	468142400.   	4083286.     	931.6253     	505.4604
0.0975       	21.3         	30.9         	410381200.   	3780503.     	883.6519     	492.0522
0.1          	20.8         	30.1         	360931100.   	3461051.     	839.9079     	479.3143
0.1025       	20.3         	29.3         	318433200.   	3253931.     	801.9669     	467.1977
0.105        	19.8         	28.6         	281775700.   	2990602.     	760.1875     	455.658
0.1075       	19.4         	27.9         	250045600.   	2779135.     	722.8867     	444.6548
0.11         	18.9         	27.2         	222489100.   	2590037.     	691.2124     	434.1517
0.1125       	18.5         	26.6         	198482000.   	2408442.     	657.7173     	424.1153
0.115        	18.1         	26.          	177502400.   	2252069.     	630.0347     	414.5152
0.1175       	17.7         	25.4         	159115800.   	2105652.     	602.1285     	405.3235
0.12         	17.3         	24.8         	142956800.   	1971048.     	575.9327     	396.5146
0.125        	16.7         	23.8         	116138400.   	1734345.     	527.3242     	379.9537
0.13         	16.          	22.8         	95108890.    	1531073.     	487.2328     	364.6661
0.135        	15.4         	21.9         	78465190.    	1362139.     	451.4367     	350.5106
0.14         	14.9         	21.1         	65179530.    	1214415.     	417.7714     	337.3658
0.145        	14.4         	20.3         	54487180.    	1110177.     	388.4116     	325.127
0.15         	13.9         	19.6         	45824850.    	976089.9     	362.0798     	313.7037
0.155        	13.4         	18.9         	38752410.    	879763.4     	337.7204     	303.0169
0.16         	13.          	18.3         	32942140.    	795351.7     	315.9766     	292.9976
0.17         	12.2         	17.1         	24148380.    	656892.      	277.8509     	274.7256
0.18         	11.6         	16.1         	18010990.    	550674.2     	246.5154     	258.4821
0.19         	11.          	15.2         	13642450.    	458858.1     	219.4126     	243.9465
0.2          	10.4         	14.4         	10477350.    	388854.7     	196.6144     	230.8626
0.21         	9.9          	13.6         	8147774.     	332268.9     	177.0166     	219.0228
0.22         	9.5          	12.9         	6408345.     	285682.1     	159.9118     	208.2574
0.23         	9.1          	12.3         	5092508.     	247090.8     	145.401      	198.4262
0.24         	8.7          	11.7         	4085184.     	214930.3     	131.0322     	189.4121
0.25         	8.3          	11.2         	3305611.     	187930.9     	121.7801     	181.1172
0.26         	8.           	10.7         	2696227.     	165084.5     	110.5928     	173.4583
0.27         	7.7          	10.3         	2215291.     	145664.6     	104.8526     	166.3646
0.28         	7.4          	9.9          	1833192.     	128199.2     	93.70273     	159.7755
0.29         	7.2          	9.5          	1525913.     	114739.1     	87.44943     	153.6387
0.3          	6.9          	9.1          	1278085.     	102377.3     	79.61421     	147.9087
0.31         	6.7          	8.8          	1076426.     	91650.04     	75.1013      	142.5463
0.32         	6.5          	8.5          	911220.2     	82293.6      	69.38904     	137.5167
0.33         	6.3          	8.2          	775151.8     	74104.81     	64.87201     	132.7897
0.34         	6.1          	7.9          	662394.5     	66901.57     	61.70781     	128.3385
0.35         	5.9          	7.6          	568492.7     	60554.81     	56.42966     	124.1393
0.36         	5.8          	7.4          	489875.8     	54936.32     	53.1983      	120.1709
0.37         	5.6          	7.1          	423751.4     	49949.56     	49.15949     	116.4147
0.38         	5.5          	6.9          	367881.8     	45508.81     	46.75384     	112.8537
0.39         	5.3          	6.7          	320475.9     	42144.08     	43.4473      	109.4728
0.4          	5.2          	6.5          	280088.8     	37775.51     	41.16175     	106.2584
0.41         	5.1          	6.3          	245549.5     	34171.63     	38.61758     	103.1982
0.42         	5.           	6.1          	215903.6     	31945.23     	36.30499     	100.2811
0.43         	4.8          	5.9          	190369.3     	29363.48     	34.51782     	97.49698
0.44         	4.7          	5.8          	168368.4     	27029.47     	32.2         	94.83669
0.45         	4.6          	5.6          	149175.9     	24916.99     	30.8909      	92.29186
0.46         	4.5          	5.4          	132458.6     	22998.41     	28.96586     	89.85482
0.47         	4.4          	5.3          	118041.4     	21254.37     	27.24913     	87.51859
0.48         	4.3          	5.2          	105360.2     	19666.15     	26.0556      	85.27672
0.49         	4.2          	5.           	94242.51     	18217.63     	24.63658     	83.12333
0.51         	4.1          	4.8          	75861.65     	15681.9      	21.8912      	79.06064
0.52         	4.           	4.6          	68256.72     	14571.23     	20.93013     	77.14168
0.53         	3.9          	4.5          	61529.48     	13551.65     	19.91938     	75.29179
0.54         	3.9          	4.4          	55560.76     	12613.58     	18.8907      	73.507
0.55         	3.8          	4.3          	50256.01     	11750.77     	17.88387     	71.7836
0.56         	3.7          	4.2          	45530.14     	10954.91     	16.9836      	70.11813
0.57         	3.7          	4.1          	41315.28     	10220.62     	16.24318     	68.50739
0.58         	3.6          	4.           	37546.91     	9542.079     	15.35648     	66.94836
0.59         	3.5          	3.9          	34171.67     	8913.891     	14.63474     	65.43823
0.6          	3.5          	3.8          	31144.1      	8332.199     	13.9339      	63.97437
0.61         	3.4          	3.7          	28423.68     	7792.558     	13.24511     	62.5543
0.62         	3.4          	3.6          	25975.37     	7291.98      	12.57576     	61.17568
0.63         	3.3          	3.5          	23768.5      	6826.758     	11.96152     	59.83633
0.64         	3.2          	3.4          	21776.39     	6395.913     	11.38378     	58.53415
0.65         	3.2          	3.4          	19975.5      	5992.062     	10.80789     	57.26718
0.66         	3.1          	3.3          	18345.29     	5616.632     	10.31318     	56.03355
0.67         	3.1          	3.2          	16867.56     	5266.089     	9.848094     	54.83149
0.68         	3.           	3.1          	15526.37     	4937.316     	9.289713     	53.65928
0.69         	2.9          	3.1          	14307.6      	4631.221     	8.844278     	52.51531
0.7          	2.9          	3.           	13198.75     	4345.356     	8.343486     	51.398
0.71         	2.8          	2.9          	12188.81     	4074.913     	7.940073     	50.30584
0.72         	2.7          	2.8          	11267.95     	3826.616     	7.547606     	49.23737
0.73         	2.7          	2.8          	10427.46     	3591.185     	7.174796     	48.19117
0.74         	2.6          	2.7          	9659.57      	3369.927     	6.825616     	47.16582
0.75         	2.6          	2.6          	8957.386     	3162.461     	6.469208     	46.15995
0.76         	2.5          	2.6          	8314.747     	2967.85      	6.109914     	45.17218
0.77         	2.5          	2.5          	7726.159     	2783.71      	5.766107     	44.20114
0.78         	2.4          	2.4          	7186.718     	2610.844     	5.456847     	43.24544
0.79         	2.4          	2.4          	6692.043     	2447.907     	5.159305     	42.30364
0.8          	2.3          	2.3          	6238.225     	2294.17      	4.855649     	41.37426
0.81         	2.2          	2.3          	5821.779     	2148.968     	4.55807      	40.45577
0.82         	2.2          	2.2          	5439.622     	2011.695     	4.278366     	39.54651
0.83         	2.1          	2.1          	5088.935     	1881.785     	4.015677     	38.64468
0.84         	2.1          	2.1          	4767.362     	1758.703     	3.761166     	37.74831
0.85         	2.           	2.           	4472.77      	1641.851     	3.491168     	36.85518
0.86         	2.           	1.9          	4203.354     	1530.84      	3.257004     	35.96271
0.87         	1.9          	1.9          	3957.621     	1425.377     	3.011084     	35.06788
0.88         	1.9          	1.8          	3734.42      	1324.718     	2.773991     	34.167
0.89         	1.8          	1.7          	3532.991     	1228.534     	2.5436       	33.2555
0.9          	1.8          	1.7          	3353.075     	1136.375     	2.310205     	32.32741
0.91         	1.7          	1.6          	3195.097     	1047.771     	2.078524     	31.37472
0.92         	1.7          	1.5          	3060.537     	962.2141     	1.847506     	30.38607
0.93         	1.6          	1.4          	2952.632     	879.0881     	1.612306     	29.34433
0.94         	1.5          	1.3          	2877.939     	797.6495     	1.370041     	28.22145
0.95         	1.5          	1.2          	2850.133     	716.8591     	1.11102      	26.96551
0.96         	1.4          	1.           	2901.536     	635.0352     	0.8248966    	25.45878
0.97         	1.5          	0.7          	3132.698     	548.7173     	0.4685177    	23.28386
0.98         	1.7          	1.1          	3787.715     	448.9686     	0.177517     	19.27059
0.99         	2.5          	1.7          	5334.367     	318.2255     	0.05089249   	13.67595

==> anc/f_thick.dat <==
#x	f_thick(x)
0	0.7223046087951432
0.04	0.7221239038040405
0.08	0.7215821443318144
0.12	0.72068039539847
0.16	0.7194204271062582
0.2	0.7178047072810474
0.24	0.7158363912440403
0.28	0.7135193087866489
0.32	0.7108579484407791
0.36	0.7078574391552115
0.4	0.7045235295060073
0.44	0.7008625645847687
0.48	0.6968814607229417
0.52	0.6925876782230984
0.56	0.6879891922791163
0.6	0.683094462276338
0.64	0.6779123996700708
0.68	0.6724523346461619
0.72	0.6667239817708356
0.76	0.66073740483854
0.8	0.6545029811262731
0.84	0.6480313652607733
0.88	0.6413334529012036
0.92	0.6344203444345891
0.96	0.6273033088744357
1.	0.6199937481447757
1.04	0.6125031619225056
1.08	0.6048431132004648
1.12	0.5970251947223663
1.16	0.5890609964286505
1.2	0.5809620740396957
1.24	0.572739918889763
1.28	0.5644059291117495
1.32	0.5559713822593755
1.36	0.5474474094400176
1.4	0.5388449710181319
1.44	0.5301748339362155
1.48	0.5214475506876252
1.52	0.5126734399634295
1.56	0.503862568983881
1.6	0.49502473751414067
1.64	0.4861694635536107
1.68	0.4773059706787151
1.72	0.46844317701020266
1.76	0.45958968576809833
1.8	0.45075377737027783
1.84	0.44194340302431545
1.88	0.43316617975673655
1.92	0.4244293868190841
1.96	0.415739963406263
2.	0.4071045076194263
2.04	0.39852927660319404
2.08	0.3900201877851854
2.12	0.3815828211446859
2.16	0.3732224224366992
2.2	0.36494390729761506
2.24	0.3567518661592023
2.28	0.3486505698985755
2.32	0.3406439761531237
2.36	0.3327357362310905
2.4	0.32492920255051994
2.44	0.3172274365415552
2.48	0.3096332169496091
2.52	0.3021490484796097
2.56	0.2947771707243886
2.6	0.2875195673232312
2.64	0.2803779752996615
2.68	0.2733538945306196
2.72	0.2664485973023072
2.76	0.2596631379110926
2.8	0.2529983622709429
2.84	0.2464549174919044
2.88	0.24003326139711634
2.92	0.23373367194875658
2.96	0.22755625655611753
3.	0.22150096124172244
3.04	0.21556757964399453
3.08	0.20975576183746553
3.12	0.20406502295388004
3.16	0.1984947515897791
3.2	0.19304421799176374
3.24	0.18771258200223012
3.28	0.18249890075283953
3.32	0.17740213611772165
3.36	0.1724211619065649
3.4	0.16755477079751235
3.44	0.16280168100754827
3.48	0.15816054269930044
3.52	0.15362994412431563
3.56	0.14920841750389519
3.6	0.14489444464949655
3.64	0.14068646232553858
3.68	0.13658286735818095
3.72	0.13258202149430012
3.76	0.12868225601545383
3.8	0.1248818761121186
3.84	0.1211791650239059
3.88	0.11757238795182372
3.92	0.11405979574894247
3.96	0.11063962839606646
4.	0.10731011826920055
4.04	0.1040694932057428
4.08	0.10091597937643078
4.12	0.09784780397013303
4.16	0.09486319769859496
4.2	0.09196039712824537
4.24	0.08913764684613358
4.28	0.08639320146700054
4.32	0.08372532748841231
4.36	0.08113230500077079
4.4	0.0786124292589052
4.44	0.07616401212180601
4.48	0.07378538336691855
4.52	0.07147489189975581
4.56	0.0692309068250125
4.6	0.06705181839923932
4.64	0.0649360389226267
4.68	0.06288200351660027
4.72	0.06088817081083408
4.76	0.05895302354491976
4.8	0.057075069089679305
4.84	0.05525283989291934
4.88	0.05348489385423593
4.92	0.05176981463329286
4.96	0.05010621189581037
5.	0.04849272150132089
5.04	0.046928005636566586
5.08	0.04541075289824329
5.12	0.04393967832861796
5.16	0.04251352340738575
5.2	0.04113105600296508
5.24	0.03979107028627553
5.28	0.03849238660988692
5.32	0.03723385135528198
5.36	0.03601433675083005
5.4	0.034832740662932106
5.44	0.03368798636266358
5.48	0.03257902227011373
5.52	0.03150482168555343
5.56	0.030464382502097907
5.6	0.029456726860268977
5.64	0.02848090084213659
5.68	0.027535974134519258
5.72	0.026621039679106208
5.76	0.02573521331248294
5.8	0.024877633397403523
5.84	0.024047460446570273
5.88	0.023243876740096214
5.92	0.022466085937750416
5.96	0.02171331268700831
6.	0.02098480222786277
6.04	0.020280306390466584
6.08	0.01960165081327012
6.12	0.01894261281273341
6.16	0.0183031877159917
6.2	0.017683370851294275
6.24	0.017083157548004158
6.28	0.016502543136597866
6.32	0.015941522948665014
6.36	0.015400092316908115
6.4	0.014878246575142265
6.44	0.014375981058294802
6.48	0.013889633009587241
6.52	0.013417463254116965
6.56	0.012959501866165218
6.6	0.012515745462623164
6.64	0.012086190661188202
6.68	0.01167083408036374
6.72	0.01126967233945897
6.76	0.010882702058588645
6.8	0.010509919858672915
6.84	0.01015132236143707
6.88	0.009804764937219166
6.92	0.009468323901974409
6.96	0.009142091451395048
7.	0.008826065155685365
7.04	0.008520242585628482
7.08	0.008224621312586155
7.12	0.007939198908498632
7.16	0.007663972945884537
7.2	0.007398940997840686
7.24	0.00714410063804192
7.28	0.0068982782887537725
7.32	0.00665967008200781
7.36	0.006428346222495059
7.4	0.006204304977105715
7.44	0.005987544613142665
7.48	0.005778063398321372
7.52	0.00557585960076977
7.56	0.005380931489028141
7.6	0.005193277332049031
7.64	0.005012895399197122
7.68	0.0048391984200828846
7.72	0.004670659006135347
7.76	0.004507286986934502
7.8	0.004349081133521563
7.84	0.004196040217230252
7.88	0.004048163009686749
7.92	0.0039054482828095975
7.96	0.003767894808809635
8.	0.003635501360189913
8.04	0.0035082667097456176
8.08	0.00338593450014446
8.12	0.0032673086910121694
8.16	0.0031523301175963104
8.2	0.0030409979128172794
8.24	0.002933311209801767
8.28	0.002829269141882725
8.32	0.002728870842599293
8.36	0.0026321154456967573
8.4	0.002539002085126492
8.44	0.0024495298950459017
8.48	0.002363612974493564
8.52	0.002280379075356886
8.56	0.0021997081880709103
8.6	0.002121599703555325
8.64	0.002046053012874663
8.68	0.001973067507238286
8.72	0.001902642578000344
8.76	0.001834777616659728
8.8	0.0017694720148600462
8.84	0.0017067251643895654
8.88	0.0016465266885459127
8.92	0.0015882875365110542
8.96	0.0015318425444656122
9.	0.0014771912862096307
9.04	0.0014243333356444823
9.08	0.0013732682667728386
9.12	0.001323995653698643
9.16	0.0012765150706270858
9.2	0.001230826091864577
9.24	0.0011869282918187149
9.28	0.001144821244998268
9.32	0.001104185806240688
9.36	0.0010647885114573163
9.4	0.0010266425702778893
9.44	0.0009897476855631596
9.48	0.0009541035602444985
9.52	0.0009197098973238709
9.56	0.0008865663998738162
9.6	0.0008546727710374317
9.64	0.0008240287140283509
9.68	0.0007946339321307293
9.72	0.0007663372991364302
9.76	0.0007388998228685569
9.8	0.0007123326467738823
9.84	0.0006866355642780274
9.88	0.0006618083688556828
9.92	0.0006378508540305997
9.96	0.0006147628133755737
10.	0.0005925440405124319
10.04	0.0005711943291120223
10.08	0.0005507134728941994
10.12	0.000531039109797051
10.16	0.0005119692531074409
10.2	0.0004935030047528795
10.24	0.00047564022151797556
10.28	0.00045838076022134354
10.32	0.00044172447771559744
10.36	0.00042567123088733906
10.4	0.0004102208766571519
10.44	0.000395373271979588
10.48	0.00038112827384316516
10.52	0.0003674663286354943
10.56	0.0003542365619738565
10.6	0.0003414243838208297
10.64	0.00032902969513660745
10.68	0.00031705239690489156
10.72	0.0003054923901328847
10.76	0.00029434957585128637
10.8	0.0002836238551142846
10.84	0.0002733151289995519
10.88	0.000263423298608237
10.92	0.00025394634381552635
10.96	0.0002447836344961542
11.	0.00023590915756710964
11.04	0.00022732284469538592
11.08	0.0002190246275641886
11.12	0.00021101443787293226
11.16	0.0002032922073372356
11.2	0.00019585786768891775
11.24	0.00018871135067599466
11.28	0.00018185258806267295
11.32	0.00017528151162934686
11.36	0.00016894814676945258
11.4	0.00016281061203051096
11.44	0.00015687155676445704
11.48	0.00015113093393538302
11.52	0.0001455886965185361
11.56	0.0001402447975003167
11.6	0.00013509918987827344
11.64	0.0001301518266611025
11.68	0.00012540266086864298
11.72	0.00012085164553187437
11.76	0.00011647808569111004
11.8	0.00011223945786464329
11.84	0.00010813727031717274
11.88	0.00010417149072786312
11.92	0.00010034208678354192
11.96	0.0000966490261786965
12.	0.00009309227661547271
12.04	0.0000896718058036728
12.08	0.00008638758146075286
12.12	0.0000832395713118217
12.16	0.00008022103112261257
12.2	0.00007729769071547465
12.24	0.00007446797308614603
12.28	0.00007173185606556389
12.32	0.00006908931748991847
12.36	0.00006654033520065266
12.4	0.00006408488704445988
12.44	0.00006172295087328297
12.48	0.00005945450454431303
12.52	0.00005727952591998754
12.56	0.000055196983092807625
12.6	0.00005318328763904681
12.64	0.000051233725775738434
12.68	0.00004934828232269892
12.72	0.0000475269421033407
12.76	0.00004576968994467102
12.8	0.00004407651067729131
12.84	0.000042447389135396034
12.88	0.00004088231015677169
12.92	0.000039381258582796087
12.96	0.00003794421925843731
13.	0.00003655931374193621
13.04	0.000035217692798371736
13.08	0.00003391992480076396
13.12	0.00003266599937345493
13.16	0.000031455906143243654
13.2	0.000030289634739385094
13.24	0.000029167174793589864
13.28	0.000028088515940023204
13.32	0.00002705364781530472
13.36	0.000026062560058507494
13.4	0.00002511070247297317
13.44	0.000024188448874808426
13.48	0.00002329614330449518
13.52	0.00002243377867914483
13.56	0.0000216013479175451
13.6	0.000020798843940159787
13.64	0.000020026259669128194
13.68	0.000019283588028264764
13.72	0.00001857082194305863
13.76	0.000017887954340673124
13.8	0.000017233721171450248
13.84	0.000016600399686375732
13.88	0.0000159875015989719
13.92	0.00001539502208092655
13.96	0.0000148229563050698
14.	0.000014271299445373812
14.04	0.000013740046676952494
14.08	0.000013229193176061246
14.12	0.000012738734120096584
14.16	0.000012268664687595896
14.2	0.000011818923828997841
14.24	0.000011384439379025642
14.28	0.000010963864412882707
14.32	0.000010557195643541134
14.36	0.000010164429784750426
14.4	9.785563551037239e-6
14.44	9.42059365770525e-6
14.48	9.06951682083484e-6
14.52	8.732329757283005e-6
14.56	8.40902918468311e-6
14.6	8.099611821444632e-6
14.64	7.801976934719187e-6
14.68	7.5136408249995575e-6
14.72	7.234763693597854e-6
14.76	6.965343306111539e-6
14.8	6.705377428666349e-6
14.84	6.454863827916042e-6
14.88	6.213800271042349e-6
14.92	5.9821845257547815e-6
14.96	5.760014360290501e-6
15.	5.547287543414209e-6
15.04	5.343345705713873e-6
15.08	5.14584302904653e-6
15.12	4.954766629882911e-6
15.16	4.770114990818357e-6
15.2	4.591886594806796e-6
15.24	4.420079925160621e-6
15.28	4.254693465550625e-6
15.32	4.095725700005877e-6
15.36	3.943175112913649e-6
15.4	3.797040189019325e-6
15.44	3.657225202754325e-6
15.48	3.5220548964975645e-6
15.52	3.3912455102756664e-6
15.56	3.2647960147821945e-6
15.6	3.142705380953852e-6
15.64	3.0249725799704135e-6
15.68	2.9115965832546454e-6
15.72	2.802576362472279e-6
15.76	2.6979108895319096e-6
15.8	2.597599136584964e-6
15.84	2.5016400760256117e-6
15.88	2.4092509374032162e-6
15.92	2.3197716473702313e-6
15.96	2.2332477790194363e-6
16.	2.1496786350656265e-6
16.04	2.0690635183882386e-6
16.08	1.9914017320313004e-6
16.12	1.916692579203388e-6
16.16	1.8449353632775896e-6
16.2	1.7761293877914615e-6
16.24	1.7102739564469756e-6
16.28	1.647122683868346e-6
16.32	1.585962251496603e-6
16.36	1.5268031009087634e-6
16.4	1.4696447601247913e-6
16.44	1.414486757276046e-6
16.48	1.3613286206052451e-6
16.52	1.3101698784664585e-6
16.56	1.2610100593250553e-6
16.6	1.2138486917576844e-6
16.64	1.1686853044522537e-6
16.68	1.1254817444753027e-6
16.72	1.0837088721096868e-6
16.76	1.0432898168248567e-6
16.8	1.0042242594672772e-6
16.84	9.665118809587128e-7
16.88	9.301523622961985e-7
16.92	8.951453845520294e-7
16.96	8.614906288737379e-7
17.	8.291877764840714e-7
17.04	7.98236508680978e-7
17.08	7.686365068375811e-7
17.12	7.401405279234009e-7
17.16	7.125450084912067e-7
17.2	6.858642104018426e-7
17.24	6.600979181030483e-7
17.28	6.352459160933993e-7
17.32	6.113079889222926e-7
17.36	5.882839211899246e-7
17.4	5.661734975472898e-7
17.44	5.449765026961596e-7
17.48	5.24692721389074e-7
17.52	5.052499016730663e-7
17.56	4.864225966116966e-7
17.6	4.6821290187348946e-7
17.64	4.506206719787486e-7
17.68	4.3364576148207726e-7
17.72	4.1728802497235913e-7
17.76	4.015473170727561e-7
17.8	3.8642349244069896e-7
17.84	3.719164057678739e-7
17.88	3.5802591178021954e-7
17.92	3.44743988879738e-7
17.96	3.319075949950106e-7
18.	3.1948782929972904e-7
18.04	3.0748459369582834e-7
18.08	2.9589779010835714e-7
18.12	2.8472732048547577e-7
18.16	2.739730867984453e-7
18.2	2.6363499104162657e-7
18.24	2.5371293523246996e-7
18.28	2.442068214115133e-7
18.32	2.3511655164237225e-7
18.36	2.2637570370691292e-7
18.4	2.1791048659227218e-7
18.44	2.0972600776662017e-7
18.48	2.0182220115494843e-7
18.52	1.9419900069781052e-7
18.56	1.8685634035132066e-7
18.6	1.7979415408714826e-7
18.64	1.7301237589251308e-7
18.68	1.665109397701808e-7
18.72	1.602897797384613e-7
18.76	1.543327508481455e-7
18.8	1.4856663774193415e-7
18.84	1.429895803439969e-7
18.88	1.3760153417593528e-7
18.92	1.324024547698227e-7
18.96	1.2739229766820354e-7
19.	1.225710184240872e-7
19.04	1.179385726009481e-7
19.08	1.1349491577272199e-7
19.12	1.09240003523802e-7
19.16	1.0517379144903879e-7
19.2	1.0124874888175e-7
19.24	9.745082616815602e-8
19.28	9.378008366523082e-8
19.32	9.023649146393384e-8
19.36	8.68200196622646e-8
19.4	8.35306383652585e-8
19.44	8.036831768498756e-8
19.48	7.733302774055604e-8
19.52	7.442473865810027e-8
19.56	7.16434205707866e-8
19.6	6.897449263802028e-8
19.64	6.638973953058024e-8
19.68	6.389049413313445e-8
19.72	6.147673634495495e-8
19.76	5.91484460700431e-8
19.8	5.69056032171269e-8
19.84	5.4748187699661534e-8
19.88	5.267617943582626e-8
19.92	5.068955834852498e-8
19.96	4.878830436538344e-8
20.	4.697021803520238e-8
20.04	4.521217912617489e-8
20.08	4.351158546984237e-8
20.12	4.1868423567747676e-8
20.16	4.028267992460799e-8
20.2	3.8754341048314134e-8
20.24	3.728339344992916e-8
20.28	3.5869823643688126e-8
20.32	3.451361814699706e-8
20.36	3.321476348043218e-8
20.4	3.19732461677387e-8
20.44	3.0778905637727883e-8
20.48	2.9622439877142067e-8
20.52	2.8504528413871615e-8
20.56	2.7425162192131803e-8
20.6	2.6384332158266677e-8
20.64	2.5382029260748136e-8
20.68	2.441824445017591e-8
20.72	2.3492968679276398e-8
20.76	2.2606192902902783e-8
20.8	2.1757908078033727e-8
20.84	2.0945846818008177e-8
20.88	2.0159871140479678e-8
20.92	1.9399758133500586e-8
20.96	1.8665501724816578e-8
21.	1.795709584359986e-8
21.04	1.7274534420449392e-8
21.08	1.6617811387389737e-8
21.12	1.5986920677871445e-8
21.16	1.53818562267702e-8
21.2	1.4802611970386612e-8
21.24	1.4249181846445803e-8
21.28	1.3715416131415723e-8
21.32	1.3198886038488527e-8
21.36	1.26996883728364e-8
21.4	1.2217819066663878e-8
21.44	1.175327405313085e-8
21.48	1.1306049266352373e-8
21.52	1.0876140641398404e-8
21.56	1.0463544114293518e-8
21.6	1.0068255622016668e-8
21.64	9.690271102500962e-9
21.68	9.327976166847582e-9
21.72	8.977173786630732e-9
21.76	8.637981662018272e-9
21.8	8.310397069276661e-9
21.84	7.994417285311801e-9
21.88	7.690039587668875e-9
21.92	7.3972612545322265e-9
21.96	7.116079564725069e-9
22.	6.846491797709552e-9
22.04	6.5884952335863054e-9
22.08	6.341990272700752e-9
22.12	6.103878234490306e-9
22.16	5.873538059119998e-9
22.2	5.650967924075307e-9
22.24	5.436166007269406e-9
22.28	5.229130487043077e-9
22.32	5.029859542164555e-9
22.36	4.838351351829479e-9
22.4	4.654604095660739e-9
22.44	4.4786159537083706e-9
22.48	4.310385106449468e-9
22.52	4.1489488471445004e-9
22.56	3.992617366679216e-9
22.6	3.841483616597014e-9
22.64	3.6955463785186503e-9
22.68	3.554804434350724e-9
22.72	3.419256566285534e-9
22.76	3.288901556801034e-9
22.8	3.163738188660796e-9
22.84	3.043765244913881e-9
22.88	2.9289815088947943e-9
22.92	2.819279017484742e-9
22.96	2.713237016791685e-9
23.	2.6106697140588634e-9
23.04	2.5115762951283613e-9
23.08	2.4159559460331403e-9
23.12	2.3238078529970542e-9
23.16	2.235131202434738e-9
23.2	2.14992518095161e-9
23.24	2.068188975343786e-9
23.28	1.989921772598057e-9
23.32	1.9151227598918075e-9
23.36	1.843280053891037e-9
23.4	1.7737118283475644e-9
23.44	1.7064643982823624e-9
23.48	1.6415372201308252e-9
23.52	1.5789297504557678e-9
23.56	1.5186414459473627e-9
23.6	1.4606717634231307e-9
23.64	1.4050201598278861e-9
23.68	1.351686092233724e-9
23.72	1.3006690178399874e-9
23.76	1.2518997739526877e-9
23.8	1.2047403049587644e-9
23.84	1.1591303008767492e-9
23.88	1.1150693989471916e-9
23.92	1.072557236495636e-9
23.96	1.0315934509326044e-9
24.	9.921776797535543e-10
24.04	9.543095605388839e-10
24.08	9.179887309538836e-10
24.12	8.832148287487383e-10
24.16	8.499874917584828e-10
24.2	8.18057489065465e-10
24.24	7.871403488347813e-10
24.28	7.57256809868924e-10
24.32	7.284066302808834e-10
24.36	7.005895682402953e-10
24.4	6.738053819734343e-10
24.44	6.480538297631916e-10
24.48	6.233346699490693e-10
24.52	5.996476609271521e-10
24.56	5.76992561150104e-10
24.6	5.553345528988243e-10
24.64	5.343888731671426e-10
24.68	5.141324145063344e-10
24.72	4.945650156883564e-10
24.76	4.756865155229121e-10
24.8	4.574967528574314e-10
24.84	4.399955665770774e-10
24.88	4.23182795604722e-10
24.92	4.070582789009448e-10
24.96	3.9162185546402137e-10
25.	3.7687336432990777e-10
25.04	3.6270046192352226e-10
25.08	3.489774684243873e-10
25.12	3.357136721547455e-10
25.16	3.229089657394781e-10
25.2	3.1056324182859014e-10
25.24	2.986763930972106e-10
25.28	2.872483122455771e-10
25.32	2.7627889199903676e-10
25.36	2.6576802510803774e-10
25.4	2.557156043481186e-10
25.44	2.461071213046934e-10
25.48	2.368155542423671e-10
25.52	2.2782981875629228e-10
25.56	2.1914984336243007e-10
25.6	2.1077555659346245e-10
25.64	2.0270688699878785e-10
25.68	1.9494376314451826e-10
25.72	1.8748611361347133e-10
25.76	1.8033386700517027e-10
25.8	1.7348695193583675e-10
25.84	1.6694529703838787e-10
25.88	1.6066196571277348e-10
25.92	1.5457793649210572e-10
25.96	1.4869742788872624e-10
26.	1.4302039235188538e-10
26.04	1.3754678234195036e-10
26.08	1.3227655033040498e-10
26.12	1.272096487998451e-10
26.16	1.2234603024397443e-10
26.2	1.1768564716760492e-10
26.24	1.1322845208665102e-10
26.28	1.0896958550587293e-10
26.32	1.0485257833504967e-10
26.36	1.0087096038183972e-10
26.4	0
26.44	0
26.48	0
26.52	0
26.56	0
26.6	0
26.64	0
26.68	0
26.72	0
26.76	0
26.8	0
26.84	0
26.88	0
26.92	0
26.96	0
27.	0


==> anc/h_thick.dat <==
#x	h_thick(x)
0	0.9691613929861905
0.01	0.9691526976686496
0.010471285480508997	0.9691518587638243
0.01096478196143185	0.9691509389265386
0.01148153621496883	0.9691499303488785
0.01202264434617413	0.9691488244696698
0.012589254117941673	0.9691476119018096
0.013182567385564071	0.9691462823525889
0.01380384264602885	0.9691448245363264
0.014454397707459278	0.9691432260785753
0.015135612484362083	0.9691414734110891
0.015848931924611134	0.9691395516566549
0.016595869074375606	0.9691374445028166
0.017378008287493755	0.9691351340634174
0.018197008586099836	0.9691326007267853
0.019054607179632477	0.9691298229892734
0.0199526231496888	0.9691267772727439
0.020892961308540393	0.969123437728371
0.021877616239495523	0.9691197760323024
0.02290867652767773	0.9691157611074457
0.023988329190194904	0.9691113588782736
0.0251188643150958	0.9691065319820532
0.02630267991895382	0.9691012394517446
0.027542287033381664	0.9690954363683136
0.028840315031266057	0.9690890734795055
0.03019951720402016	0.9690820967812677
0.0316227766016838	0.9690744471132967
0.03311311214825911	0.9690660596056068
0.034673685045253165	0.969056863085242
0.03630780547701014	0.9690467795137448
0.038018939632056124	0.9690357233249205
0.03981071705534972	0.9690236006987268
0.04168693834703355	0.9690103088490077
0.043651583224016605	0.9689957351560529
0.045708818961487506	0.9689797559864549
0.04786300923226383	0.968962235778816
0.05011872336272723	0.9689430258959318
0.05248074602497726	0.9689219636153718
0.054954087385762455	0.9688988705273553
0.057543993733715694	0.9688735507787459
0.06025595860743578	0.968845789628532
0.06309573444801933	0.9688153521071697
0.0660693448007596	0.9687819805130659
0.06918309709189366	0.968745391918619
0.072443596007499	0.9687052764699942
0.07585775750291839	0.9686612950856867
0.07943282347242815	0.9686130750912609
0.0831763771102671	0.968560208533652
0.08709635899560808	0.9685022488258876
0.09120108393559098	0.9684387051437094
0.0954992586021436	0.9683690413136403
0.1	0.9682926682821179
0.10471285480508996	0.9682089414271613
0.1096478196143185	0.9681171542569352
0.1148153621496883	0.9680165324061938
0.12022644346174129	0.9679062279337214
0.12589254117941673	0.9677853118659169
0.1318256738556407	0.9676527659375412
0.1380384264602885	0.9675074765829947
0.14454397707459277	0.9673482217432633
0.15135612484362082	0.9671736654518689
0.15848931924611134	0.966982344632652
0.16595869074375605	0.9667726559881548
0.17378008287493754	0.9665428461645476
0.18197008586099836	0.9662909962897855
0.19054607179632474	0.9660150065232476
0.19952623149688797	0.9657125795057138
0.20892961308540392	0.9653812024810401
0.21877616239495523	0.965018128287706
0.2290867652767773	0.9646203538467262
0.23988329190194904	0.9641845972382601
0.251188643150958	0.9637072731930645
0.2630267991895382	0.9631844668802589
0.2754228703338166	0.9626119043258382
0.28840315031266056	0.9619849212118798
0.3019951720402016	0.9612984299216609
0.31622776601683794	0.9605468885288343
0.3311311214825911	0.9597242534480489
0.3467368504525316	0.9588239505719073
0.36307805477010135	0.9578388212237561
0.3801893963205612	0.9567610888660585
0.3981071705534972	0.9555823018554576
0.4168693834703354	0.954293288391641
0.436515832240166	0.9528841066262231
0.457088189614875	0.9513439896908922
0.4786300923226383	0.9496612919754333
0.5011872336272722	0.9478234342954627
0.5248074602497725	0.9458168546538943
0.5495408738576245	0.9436269476077657
0.5754399373371569	0.9412380175709492
0.6025595860743578	0.9386332343967017
0.6309573444801932	0.9357945915217675
0.660693448007596	0.9327028684611478
0.6918309709189365	0.9293376116589604
0.72443596007499	0.9256771255575634
0.7585775750291838	0.9216984750211814
0.7943282347242815	0.9173775083782987
0.831763771102671	0.9126889201560893
0.8709635899560807	0.9076063166480256
0.9120108393559098	0.90210233222011
0.954992586021436	0.896148786474555
1.	0.8897168743625884
1.0471285480508996	0.8827774131408135
1.096478196143185	0.8753011508498678
1.1481536214968828	0.8672591258740323
1.202264434617413	0.8586230904948899
1.2589254117941673	0.8493660195400103
1.318256738556407	0.8394626548059222
1.3803842646028848	0.8288901527614786
1.4454397707459274	0.8176287638782864
1.5135612484362082	0.8056625865174579
1.5848931924611136	0.7929803389943823
1.6595869074375607	0.7795761706409985
1.7378008287493754	0.7654504523027256
1.8197008586099834	0.7506105551197355
1.9054607179632472	0.7350715340862952
1.9952623149688795	0.7188567309507556
2.0892961308540396	0.7019982058658384
2.1877616239495525	0.6845369905769131
2.290867652767773	0.6665231093426303
2.3988329190194904	0.648015323036958
2.51188643150958	0.6290805935517746
2.6302679918953817	0.6097932288594358
2.7542287033381663	0.5902337360599865
2.884031503126606	0.5704873836132289
3.019951720402016	0.5506425298419914
3.1622776601683795	0.5307887676627999
3.311311214825911	0.5110149687856437
3.4673685045253166	0.49140731624266165
3.630780547701014	0.472047421224912
3.8018939632056115	0.4530106200726682
3.9810717055349722	0.4343645368210702
4.168693834703354	0.4161679809598445
4.36515832240166	0.39847022611362254
4.570881896148751	0.38131069004736057
4.786300923226384	0.36471900258597395
5.011872336272722	0.34871543083501005
5.248074602497725	0.33331160107485985
5.495408738576246	0.31851144194320635
5.7543993733715695	0.3043122738051388
6.025595860743578	0.29070595735052635
6.309573444801933	0.27767726395243086
6.606934480075959	0.2652199027609553
6.918309709189364	0.25330633560042143
7.244359600749901	0.24191647647484854
7.5857757502918375	0.2310347095832768
7.943282347242816	0.22064105511725546
8.31763771102671	0.21071336656278014
8.709635899560805	0.20123116013239858
9.120108393559097	0.1921748977224781
9.549925860214358	0.18352578690892538
10.	0.1752658059091122
10.471285480508996	0.16737780523121032
10.96478196143185	0.15984522871723655
11.481536214968829	0.1526509158515177
12.022644346174129	0.1457800750626552
12.589254117941673	0.13921926896653347
13.18256738556407	0.13295320471667604
13.803842646028848	0.12696940985088728
14.454397707459275	0.12125471178777701
15.135612484362081	0.11579752659789974
15.848931924611136	0.11058568935046684
16.595869074375607	0.10560843196977857
17.378008287493753	0.10085528628461293
18.197008586099834	0.09631606138861228
19.054607179632473	0.09198112286941987
19.952623149688794	0.08784130504850866
20.892961308540396	0.08388784984965982
21.877616239495524	0.08011224387956813
22.90867652767773	0.07650659984582542
23.988329190194904	0.07306323165269946
25.118864315095802	0.06977486464540002
26.302679918953817	0.06663447218438748
27.542287033381662	0.06363542106707362
28.84031503126606	0.060771359805464886
30.19951720402016	0.058036199350758266
31.622776601683796	0.05542412985024993
33.11311214825911	0.05292964129049146
34.673685045253166	0.05054740650858073
36.30780547701014	0.04827240095894265
38.01893963205612	0.04609978555690537
39.81071705534972	0.0440249520898701
41.68693834703354	0.042043505936974354
43.651583224016605	0.04015123503279329
45.70881896148751	0.03834413369961261
47.86300923226384	0.036618363321921844
50.11872336272722	0.03497026516939622
52.48074602497725	0.03339634249993048
54.954087385762456	0.03189326083651386
57.543993733715695	0.030457827137296525
60.25595860743578	0.029086999250618903
63.095734448019336	0.027777868579765424
66.0693448007596	0.02652765810353179
69.18309709189364	0.025333716694175244
72.44359600749901	0.024193511689267092
75.85775750291837	0.023104624707754446
79.43282347242815	0.022064745049294385
83.17637711026711	0.021071667945466437
87.09635899560806	0.020123286814995246
91.20108393559096	0.019217589551488216
95.49925860214358	0.018352655540264808
100.	0.017526650096279208
104.71285480508996	0.01673782080835792
109.64781961431851	0.01598449481347198
114.81536214968828	0.015265074026131144
120.2264434617413	0.014578032547748932
125.89254117941672	0.013921912960757019
131.8256738556407	0.013295323695052272
138.03842646028846	0.012696935553555602
144.54397707459273	0.012125479274441079
151.35612484362082	0.011579742814114918
158.48931924611136	0.011058568549108853
165.95869074375605	0.0105608509602609
173.78008287493753	0.01008553438959755
181.97008586099835	0.009631610549943811
190.54607179632472	0.009198116679832188
199.52623149688796	0.008784133220154752
208.92961308540396	0.008388782107973355
218.77616239495526	0.008011224709785365
229.08676527677733	0.007650660205261744
239.88329190194904	0.007306323771107573
251.188643150958	0.00697748503184578
263.02679918953817	0.0066634464739183785
275.4228703338166	0.006363541978292498
288.4031503126606	0.006077135409836008
301.9951720402016	0.005803619259008611
316.22776601683796	0.005542413363794255
331.13112148259114	0.005292963669853447
346.73685045253166	0.005054741061727519
363.0780547701014	0.004827240237213289
380.1893963205612	0.004609978636323468
398.1071705534972	0.0044024954181760174
416.8693834703354	0.004204350483704078
436.515832240166	0.004015123539465518
457.0881896148751	0.003834413212020379
478.6300923226384	0.00366183618802345
501.1872336272722	0.003497026408855999
524.8074602497726	0.003339634292815338
549.5408738576245	0.0031893259882047097
575.439937337157	0.003045782672444337
602.5595860743578	0.002908699869381838
630.9573444801933	0.0027777868092987252
660.693448007596	0.0026527658069373516
691.8309709189364	0.002533371677184575
724.43596007499	0.0024193511682001983
758.5775750291838	0.0023104624273713047
794.3282347242816	0.0022064744870529335
831.7637711026711	0.002107166775470023
870.9635899560805	0.0020123286466876564
912.0108393559096	0.0019217589371865883
954.9925860214358	0.0018352655360544972
1000.	0.001752664979061293
1047.1285480508996	0.0016737820595427156
1096.4781961431852	0.0015984494563837516
1148.1536214968828	0.0015265073788898363
1202.264434617413	0.0014578032280618328
1258.9254117941673	0.0013921912736252129
1318.256738556407	0.0013295323433985254
1380.3842646028847	0.0012696935296388572
1445.4397707459275	0.0012125479061702703
1513.5612484362082	0.001157974259483955
1584.8931924611136	0.0011058568313929977
1659.5869074375607	0.0010560850740562772
1737.8008287493753	0.001008553414738549
1819.7008586099835	0.0009631610325673865
1905.4607179632471	0.0009198116440602209
1995.2623149688795	0.0008784132994792589
2089.29613085404	0.0008388781872599798
2187.7616239495524	0.0008011224482474111
2290.867652767773	0.0007650659974514525
2398.8329190194904	0.0007306323542093335
2511.8864315095802	0.0006977484802290398
2630.267991895382	0.0006663446243620018
2754.2287033381663	0.0006363541748384684
2884.031503126606	0.00060771351789455
3019.9517204020162	0.0005803619028530796
3162.2776601683795	0.0005542413132706778
3311.311214825911	0.0005292963438825097
3467.3685045253164	0.0005054740830500674
3630.780547701014	0.00048272400058211803
3801.8939632056113	0.00046099784048559203
3981.0717055349724	0.00044024951867604
4168.693834703354	0.0004204350251746784
4365.15832240166	0.00040151233077782714
4570.8818961487505	0.0003834412979359344
4786.300923226384	0.0003661835955251433
5011.872336272722	0.00034970261770358036
5248.074602497725	0.0003339634060386042
5495.408738576246	0.00031893257562519276
5754.39937337157	0.00030457824398440783
6025.595860743578	0.00029086996372506006
6309.573444801933	0.00027777865768174886
6606.934480075959	0.0002652765574878036
6918.309709189364	0.00025333714448703607
7244.359600749901	0.00024193509357040493
7585.7757502918375	0.00023104621949661467
7943.282347242815	0.0002206474254961809
8317.637711026711	0.00021071665430328232
8709.635899560804	0.0002012328414553347
9120.108393559096	0.00019217587049102098
9549.925860214358	0.00018352653037455554
10000.	0.0001752664746747886
10471.285480508996	0.00016737818274252102
10964.78196143185	0.0001598449224189994
11481.536214968828	0.00015265071465175653
12022.64434617413	0.00014578029959025593
12589.254117941673	0.00013921910413562376
13182.56738556407	0.00013295321111175706
13803.842646028848	0.0001269693297506727
14454.397707459275	0.0001212547674037504
15135.612484362082	0.00011579740272607733
15848.931924611135	0.00011058565991473901
16595.869074375605	0.0001056084841771666
17378.008287493754	0.00010085531825088442
18197.008586099833	0.00009631608002423998
19054.607179632472	0.00009198114118764674
19952.623149688796	0.0000878413067164758
20892.961308540398	0.00008388779549801142
21877.616239495524	0.00008011222159703081
22908.676527677733	0.0000765065765212626
23988.329190194905	0.0000730632121937564
25118.8643150958	0.00006977482480272814
26302.679918953818	0.00006663443921271828
27542.287033381665	0.0000636353942612123
28840.31503126606	0.000060771328570163615
30199.51720402016	0.00005803616705459633
31622.776601683796	0.00005542410810575442
33113.11214825911	0.00005292961115717189
34673.685045253165	0.00005054738507622995
36307.80547701014	0.00004827237683232713
38018.93963205611	0.00004609976082008919
39810.71705534972	0.000044024928636636274
41686.93834703354	0.000042043479294100946
43651.5832240166	0.0000401512098540432
45708.81896148751	0.00003834410656875978
47863.00923226384	0.00003661833632323672
50118.72336272722	0.000034970238549351875
52480.746024977256	0.0000333963173860835
54954.08738576246	0.000031893234341990794
57543.993733715695	0.000030457801180023915
60255.95860743578	0.000029086973152949726
63095.734448019335	0.00002777784254403582
66069.34480075959	0.000026527632518341054
69183.09709189364	0.000025333691226701206
72443.596007499	0.000024193486131717723
75857.75750291838	0.000023104598726736353
79432.82347242816	0.000022064719321504414
83176.3771102671	0.000021071642211413154
87096.35899560805	0.000020123260917617194
91201.08393559097	0.00001921756382042914
95499.25860214359	0.00001835262981691499
100000.	0.000017526624249091907
104712.85480508996	0.000016737795053010382
109647.8196143185	0.000015984469019337096
114815.36214968828	0.000015265048243386676
120226.44346174129	0.000014578006737270748
125892.54117941673	0.00001392188719337949
131825.6738556407	0.000013295297892649515
138038.42646028847	0.000012696909751333286
144543.97707459275	0.00001212545350956504
151356.1248436208	0.000011579717044560686
158489.31924611135	0.000011058542771207997
165958.69074375607	0.000010560825195305029
173780.08287493754	0.000010085508595386678
181970.08586099834	9.631584782000294e-6
190546.07179632472	9.198090891395397e-6
199526.23149688795	8.784107445743284e-6
208929.61308540395	8.388756329704827e-6
218776.16239495526	8.01119893141139e-6
229086.76527677733	7.650634431885388e-6
239883.29190194904	7.306297990672623e-6
251188.643150958	6.977459258744327e-6
263026.7991895382	6.663420694199092e-6
275422.8703338166	6.36351619928422e-6
288403.1503126606	6.077109633968086e-6
301995.1720402016	5.803593474998627e-6
316227.76601683797	5.5423875896553005e-6
331131.12148259114	5.292937890507371e-6
346736.85045253165	5.054715277085464e-6
363078.0547701014	4.827214462746203e-6
380189.3963205611	4.609952857044411e-6
398107.1705534972	4.4024696328395305e-6
416869.3834703354	4.204324706212347e-6
436515.832240166	4.015097763313406e-6
457088.18961487507	3.834387428063464e-6
478630.0923226384	3.6618104013728294e-6
501187.2336272722	3.497000632021721e-6
524807.4602497725	3.339608515947536e-6
549540.8738576246	3.189300206179394e-6
575439.937337157	3.045756885597803e-6
602559.5860743577	2.908674084836984e-6
630957.3444801933	2.7777610331303896e-6
660693.448007596	2.6527400291561055e-6
691830.9709189364	2.5333458944036622e-6
724435.96007499	2.4193253813875823e-6
758577.5750291838	2.310436639945162e-6
794328.2347242816	2.20644870438293e-6
831763.771102671	2.107141003691774e-6
870963.5899560805	2.0123028685315115e-6
912010.8393559096	1.9217331524374224e-6
954992.5860214358	1.8352397465499929e-6
1.e6	1.7526391877346032e-6
1.0471285480508996e6	1.6737562698138977e-6
1.096478196143185e6	1.5984236719852446e-6
1.1481536214968828e6	1.5264816039553007e-6
1.202264434617413e6	1.4577774670392197e-6
1.2589254117941672e6	1.3921655200681386e-6
1.318256738556407e6	1.3295065558367323e-6
1.3803842646028849e6	1.269667719122689e-6
1.4454397707459275e6	1.2125220828288364e-6
1.513561248436208e6	1.1579484325071674e-6
1.5848931924611137e6	1.1058310092571264e-6
1.6595869074375606e6	1.0560592641869272e-6
1.7378008287493754e6	1.0085276239331325e-6
1.8197008586099835e6	9.631352667271727e-7
1.9054607179632473e6	9.197859085408938e-7
1.9952623149688796e6	8.78387598857384e-7
2.0892961308540397e6	8.388525256316081e-7
2.1877616239495524e6	8.010968290299931e-7
2.2908676527677733e6	7.65040423552301e-7
2.3988329190194905e6	7.306068281575112e-7
2.51188643150958e6	6.977229250081818e-7
2.630267991895382e6	6.663185178707319e-7
2.7542287033381662e6	6.363276912070148e-7
2.884031503126606e6	6.076868103392766e-7
3.0199517204020163e6	5.803351057659812e-7
3.1622776601683795e6	5.542145441050774e-7
3.311311214825911e6	5.29269704859756e-7
3.4673685045253164e6	5.054476627354566e-7
3.630780547701014e6	4.826978752623294e-7
3.8018939632056113e6	4.609720754789689e-7
3.9810717055349723e6	4.402241694566943e-7
4.1686938347033537e6	4.2041013843871427e-7
4.3651583224016605e6	4.0148794538962514e-7
4.570881896148751e6	3.8341744575338723e-7
4.786300923226384e6	3.661603022363112e-7
5.011872336272722e6	3.49679903424796e-7
5.248074602497726e6	3.3394128607341477e-7
5.4954087385762455e6	3.189110608886674e-7
5.754399373371569e6	3.045573416630681e-7
6.025595860743578e6	2.9084967759232107e-7
6.309573444801933e6	2.77758988651359e-7
6.606934480075959e6	2.6525750387187815e-7
6.918309709189364e6	2.5331870240576637e-7
7.244359600749901e6	2.4191725724076704e-7
7.585775750291837e6	2.3102898145192165e-7
7.943282347242815e6	2.2063077687216758e-7
8.31763771102671e6	2.1070058507664627e-7
8.709635899560805e6	2.012173405714839e-7
9.120108393559096e6	1.9216092609333199e-7
9.549925860214358e6	1.8351212992233193e-7
1.e7	1.752526051129087e-7
1.0471285480508996e7	1.6736483056467248e-7
1.0964781961431852e7	1.598320738452668e-7
1.1481536214968828e7	1.526383556856856e-7
1.202264434617413e7	1.4576841607625503e-7
1.2589254117941672e7	1.3920768188698738e-7
1.318256738556407e7	1.329422359494509e-7
1.3803842646028848e7	1.2695878752382785e-7
1.4454397707459275e7	1.2124464410578928e-7
1.5135612484362083e7	1.1578768449221404e-7
1.5848931924611136e7	1.1057633306667988e-7
1.6595869074375607e7	1.0559953524040839e-7
1.7378008287493754e7	1.0084673399734092e-7
1.8197008586099833e7	9.630784749804851e-8
1.9054607179632474e7	9.197324769004722e-8
1.9952623149688795e7	8.783373988009553e-8
2.0892961308540396e7	8.388054323046209e-8
2.1877616239495527e7	8.010527212703794e-8
2.290867652767773e7	7.649991839030521e-8
2.3988329190194905e7	7.305683428844743e-8
2.51188643150958e7	6.976871630991842e-8
2.6302679918953817e7	6.662858967053677e-8
2.7542287033381663e7	6.362979351804576e-8
2.884031503126606e7	6.076596680007673e-8
3.019951720402016e7	5.8031034770644065e-8
3.1622776601683795e7	5.541919610214021e-8
3.311311214825911e7	5.292491058057194e-8
3.4673685045253165e7	5.05428873516359e-8
3.630780547701014e7	4.8268073695595254e-8
3.801893963205612e7	4.609564431053006e-8
3.981071705534972e7	4.4020991075570627e-8
4.168693834703354e7	4.203971327589434e-8
4.36515832240166e7	4.014760826668997e-8
4.570881896148751e7	3.834066255788579e-8
4.786300923226384e7	3.661504330243866e-8
5.011872336272722e7	3.4967090162221136e-8
5.248074602497725e7	3.339330754626948e-8
5.495408738576246e7	3.1890357195242816e-8
5.75439937337157e7	3.045505109809739e-8
6.025595860743578e7	2.9084344731769896e-8
6.309573444801933e7	2.777533060151563e-8
6.606934480075959e7	2.6525232074095718e-8
6.918309709189364e7	2.533139748784181e-8
7.244359600749901e7	2.4191294527016054e-8
7.585775750291838e7	2.3102504850679126e-8
7.943282347242816e7	2.2062718963485723e-8
8.31763771102671e7	2.106973131563761e-8
8.709635899560805e7	2.012143562460015e-8
9.120108393559097e7	1.9215820408003873e-8
9.549925860214359e7	1.835096471576074e-8
1.e8	1.7525034055998947e-8
1.0471285480508997e8	1.6736276503647028e-8
1.096478196143185e8	1.598301898407997e-8
1.1481536214968829e8	1.5263663724845578e-8
1.202264434617413e8	1.4576684864300406e-8
1.2589254117941673e8	1.3920625217944594e-8
1.318256738556407e8	1.3294093185509857e-8
1.3803842646028847e8	1.2695759799391231e-8
1.4454397707459274e8	1.212435590704248e-8
1.513561248436208e8	1.1578669475573998e-8
1.5848931924611136e8	1.1057543025321337e-8
1.6595869074375606e8	1.0559871170063535e-8
1.7378008287493753e8	1.0084598276437936e-8
1.8197008586099833e8	9.630716220831142e-9
1.9054607179632473e8	9.197262254499066e-9
1.9952623149688795e8	8.783316958981654e-9
2.0892961308540398e8	8.388002296989328e-9
2.1877616239495525e8	8.010479749193727e-9
2.2908676527677733e8	7.649948537318277e-9
2.3988329190194905e8	7.305643922568647e-9
2.51188643150958e8	6.97683558617415e-9
2.6302679918953818e8	6.662826079286005e-9
2.7542287033381665e8	6.362949343626777e-9
2.884031503126606e8	6.076569297707365e-9
3.019951720402016e8	5.803078490005126e-9
3.1622776601683795e8	5.541896807347261e-9
3.311311214825911e8	5.292470247461605e-9
3.4673685045253164e8	5.054269741351912e-9
3.630780547701014e8	4.826790033262587e-9
3.801893963205612e8	4.609548605883343e-9
3.981071705534972e8	4.402084660551076e-9
4.1686938347033536e8	4.203958137908037e-9
4.36515832240166e8	4.014748783594109e-9
4.570881896148751e8	3.8340552585777124e-9
4.786300923226384e8	3.6614942861510635e-9
5.011872336272722e8	3.4966998419684726e-9
5.2480746024977255e8	3.339322373776427e-9
5.495408738576245e8	3.1890280621908914e-9
5.754399373371569e8	3.045498111964089e-9
6.025595860743577e8	2.908428077323182e-9
6.309573444801934e8	2.7775272134153558e-9
6.606934480075959e8	2.6525178608274203e-9
6.918309709189364e8	2.5331348588006668e-9
7.2443596007499e8	2.4191249791684888e-9
7.585775750291837e8	2.310246391377573e-9
7.943282347242815e8	2.206268148631339e-9
8.31763771102671e8	2.106969699935856e-9
8.709635899560806e8	2.0121404190831396e-9
9.120108393559097e8	1.9215791599356663e-9
9.549925860214359e8	1.8350938304412223e-9
1.e9	1.7525009827862712e-9
1.0471285480508996e9	1.6736254268629505e-9
1.0964781961431851e9	1.598299856687096e-9
1.148153621496883e9	1.5263644967405993e-9
1.202264434617413e9	1.4576667618638555e-9
1.2589254117941673e9	1.3920609348813773e-9
1.318256738556407e9	1.329407857376006e-9
1.3803842646028848e9	1.2695746336165912e-9
1.4454397707459273e9	1.2124343486296395e-9
1.5135612484362082e9	1.1578658010165352e-9
1.5848931924611137e9	1.1057532433418595e-9
1.6595869074375606e9	1.0559861366681127e-9
1.7378008287493753e9	1.0084589200342157e-9
1.8197008586099834e9	9.63070780531063e-10
1.9054607179632473e9	9.197254437009968e-10
1.9952623149688795e9	8.78330969116781e-10
2.0892961308540397e9	8.387995529350452e-10
2.1877616239495525e9	8.010473437975907e-10
2.290867652767773e9	7.649942645126386e-10
2.3988329190194902e9	7.305638409076927e-10
2.51188643150958e9	6.97683041839734e-10
2.630267991895382e9	6.662821227927034e-10
2.754228703338166e9	6.362944778427194e-10
2.884031503126606e9	6.076564995930264e-10
3.019951720402016e9	5.803074426947532e-10
3.1622776601683793e9	5.541892963348904e-10
3.311311214825911e9	5.292466603089114e-10
3.4673685045253167e9	5.054266282675513e-10
3.630780547701014e9	4.826786735529648e-10
3.801893963205611e9	4.609545461922142e-10
3.981071705534972e9	4.4020816530862695e-10
4.168693834703354e9	4.203955258789263e-10
4.36515832240166e9	4.0147460170327787e-10
4.57088189614875e9	3.8340525933477804e-10
4.786300923226384e9	3.661491722085241e-10
5.011872336272722e9	3.4966973636300076e-10
5.2480746024977255e9	3.3393199732027863e-10
5.495408738576246e9	3.18902573578822e-10
5.75439937337157e9	3.045495850868505e-10
6.025595860743578e9	2.908425874940534e-10
6.309573444801933e9	2.7775250660246277e-10
6.606934480075959e9	2.6525157660292856e-10
6.9183097091893635e9	2.533132805026561e-10
7.244359600749901e9	2.4191229712847223e-10
7.585775750291838e9	2.3102444195331528e-10
7.943282347242816e9	2.206266212716468e-10
8.3176377110267105e9	2.1069677920187063e-10
8.709635899560804e9	2.0121385405407749e-10
9.120108393559097e9	1.921577311104994e-10
9.54992586021436e9	1.835092003869411e-10
1.e10	1.752499177823435e-10
1.0471285480508997e10	1.673623644333782e-10
1.096478196143185e10	1.5982980905959784e-10
1.1481536214968828e10	1.526362748896583e-10
1.202264434617413e10	1.4576650280236231e-10
1.2589254117941673e10	1.3920592164048403e-10
1.318256738556407e10	1.3294061493836192e-10
1.3803842646028849e10	1.2695729382552656e-10
1.4454397707459274e10	1.2124326594577955e-10
1.5135612484362082e10	1.1578641254474051e-10
1.5848931924611135e10	1.1057515719019091e-10
1.6595869074375607e10	1.0559844764122795e-10
1.7378008287493755e10	1.0084572695872357e-10
1.8197008586099834e10	0
1.9054607179632473e10	0
1.9952623149688797e10	0
2.0892961308540398e10	0
2.1877616239495525e10	0
2.290867652767773e10	0
2.3988329190194904e10	0
2.5118864315095802e10	0
2.630267991895382e10	0
2.7542287033381664e10	0
2.884031503126606e10	0
3.019951720402016e10	0
3.1622776601683796e10	0

